Asymptotic expansions relating to the distribution of the length of longest increasing subsequences

We study the distribution of the length of longest increasing subsequences in random permutations of $n$ integers as $n$ grows large and establish an asymptotic expansion in powers of $n^{-1/3}$. Whilst the limit law was already shown by Baik, Deift and Johansson to be the GUE Tracy-Widom distribution $F$, we find explicit analytic expressions of the first few finite-size correction terms as linear combinations of higher order derivatives of $F$ with rational polynomial coefficients. Our proof replaces Johansson's de-Poissonization, which is based on monotonicity as a Tauberian condition, by analytic de-Poissonization of Jacquet and Szpankowski, which is based on growth conditions in the complex plane; it is subject to a tameness hypothesis concerning complex zeros of the analytically continued Poissonized length distribution. In a preparatory step an expansion of the hard-to-soft edge transition law of LUE is studied, which is lifted into an expansion of the Poissonized length distribution for large intensities. Finally, expansions of Stirling-type approximations and of the expected value and variance of the length distribution are given.

==> AppendixB.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    326018,       8787]
NotebookOptionsPosition[    282660,       8275]
NotebookOutlinePosition[    283059,       8291]
CellTagsIndexPosition[    283016,       8288]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"q", "''"}], "[", "s_", "]"}], "=", 
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"q", "[", "s", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "s", "]"}], "3"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["u", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"s_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"q", "[", 
     RowBox[{"s", ",", "j"}], "]"}]}], 
   RowBox[{"q", "[", 
    RowBox[{"s", ",", "k"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"s_", ",", "0", ",", "0"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{
      RowBox[{"q", "'"}], "[", "s", "]"}], "2"], "-", 
    RowBox[{"s", " ", 
     SuperscriptBox[
      RowBox[{"q", "[", "s", "]"}], "2"]}], "-", 
    SuperscriptBox[
     RowBox[{"q", "[", "s", "]"}], "4"]}]}], ";", " ", 
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"s_", ",", "0", ",", "1"}], "]"}], "=", 
   RowBox[{"u", "[", 
    RowBox[{"s", ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"s_", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"s_", ",", "0"}], "]"}], "=", 
   RowBox[{"q", "[", "s", "]"}]}], ";", 
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"s_", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "'"}], "[", "s", "]"}], "+", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"s", ",", "0", ",", "0"}], "]"}], 
     RowBox[{"q", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "[", 
   RowBox[{"s_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"s", ",", "n"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"q", "[", 
      RowBox[{"s", ",", 
       RowBox[{"n", "-", "3"}]}], "]"}]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"q", "[", 
      RowBox[{"s", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"s", ",", 
       RowBox[{"n", "-", "2"}], ",", "1"}], "]"}], 
     RowBox[{"q", "[", 
      RowBox[{"s", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"s", ",", 
       RowBox[{"n", "-", "2"}], ",", "0"}], "]"}], 
     RowBox[{"q", "[", 
      RowBox[{"s", ",", "1"}], "]"}]}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F", "'"}], "[", "s_", "]"}], ":=", 
   RowBox[{
    SubscriptBox["F", "1"], "[", "s", "]"}]}], ";", 
  RowBox[{
   RowBox[{
    SubscriptBox["F", "1"], "[", "s_", "]"}], "=", 
   RowBox[{
    RowBox[{"F", "[", "s", "]"}], 
    RowBox[{"u", "[", 
     RowBox[{"s", ",", "0", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "k"], "[", "s_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["F", 
        RowBox[{"k", "-", "1"}]], "'"}], "[", "s", "]"}], "//", "Expand"}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "=", "25"}], ")"}], "+", "2"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"DateString", "[", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Identify", "[", 
    RowBox[{"term_", ",", "s_", ",", "n_", ",", "print_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eq", "=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"term", "-", 
          RowBox[{"(", 
           RowBox[{"form", "=", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox["p", "k"], "[", "s", "]"}], 
                RowBox[{
                 SubscriptBox["F", "k"], "[", "s", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "/", 
             RowBox[{"F", "[", "s", "]"}]}]}], ")"}]}], ",", "s"}], "]"}], "//",
        "Expand"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pn", ",", "rn"}], "}"}], "=", 
      RowBox[{"Transpose", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "k"], "[", "s", "]"}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "k"], "'"}], "[", "s", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{"eq", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"q", "[", "s", "]"}], ",", 
               RowBox[{
                RowBox[{"q", "'"}], "[", "s", "]"}]}], "}"}]}], "]"}]}], "==",
           "0"}], "]"}], ",", 
        RowBox[{"pn", "\[Union]", "rn"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"valid", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"sol", "!=", 
         RowBox[{"{", "}"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"pn", ",", "s"}], "]"}], "==", "rn"}], ")"}], "/.", 
         RowBox[{"sol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"valid", ",", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{"print", ",", 
          RowBox[{"Print", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"pn", "/.", 
               RowBox[{"sol", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "//", "Expand"}], "}"}], "//",
             "TableForm"}], "]"}]}], "]"}], ";", 
        RowBox[{
         RowBox[{"form", "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "//", "Expand"}]}], ",", 
       RowBox[{"Print", "[", "\"\<no such form\>\"", "]"}]}], "]"}]}], 
    ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8953101229357653`*^9, 3.8953101274468393`*^9}, {
   3.895310176422728*^9, 3.895310192341317*^9}, {3.895310227311998*^9, 
   3.895310241291716*^9}, {3.895310347915316*^9, 3.895310376733224*^9}, 
   3.895310576730177*^9, {3.8953106125069647`*^9, 3.895310623793784*^9}, 
   3.895310660050353*^9, {3.895310797112156*^9, 3.895310813723691*^9}, 
   3.895311227680441*^9, {3.8953117440528727`*^9, 3.89531186585506*^9}, {
   3.8953120089079027`*^9, 3.895312037320409*^9}, {3.895312097809668*^9, 
   3.8953121328044043`*^9}, {3.8953122265037127`*^9, 
   3.8953122325734367`*^9}, {3.895312280365796*^9, 3.895312280737895*^9}, {
   3.895312344517514*^9, 3.8953123647423697`*^9}, {3.895312427487262*^9, 
   3.8953124829570217`*^9}, {3.895312839053376*^9, 3.8953128527313023`*^9}, {
   3.8953136711390257`*^9, 3.895313740400141*^9}, {3.8953149607298107`*^9, 
   3.895314975692181*^9}, {3.895318124550911*^9, 3.895318158731493*^9}, {
   3.8953182615472717`*^9, 3.895318287058095*^9}, {3.8953183278192368`*^9, 
   3.895318385709366*^9}, 3.895318422600868*^9, {3.89531851180475*^9, 
   3.895318540066524*^9}, {3.8953186145142937`*^9, 3.8953186815549583`*^9}, {
   3.895318757115308*^9, 3.895318855077737*^9}, {3.895319574149629*^9, 
   3.895319574637806*^9}, {3.8953196680551233`*^9, 3.895319715802969*^9}, 
   3.8953198006310873`*^9, {3.895319841207819*^9, 3.8953198431638002`*^9}, {
   3.895322588150557*^9, 3.89532260347821*^9}, 3.8953232911973867`*^9, {
   3.895323324826858*^9, 3.895323340861116*^9}, {3.895323382876614*^9, 
   3.89532341292597*^9}, 3.895334371923608*^9, {3.8953348043440228`*^9, 
   3.8953348118965263`*^9}, {3.895334977183228*^9, 3.8953349797793407`*^9}, {
   3.89533596830903*^9, 3.895335973128151*^9}, {3.895336084934342*^9, 
   3.895336150557746*^9}, {3.89533619109979*^9, 3.895336225788253*^9}, {
   3.895336485902092*^9, 3.89533651404879*^9}, 3.8953365500498962`*^9, {
   3.8953369687048693`*^9, 3.8953369979448967`*^9}, {3.895337048654213*^9, 
   3.895337100063788*^9}, 3.895337309327317*^9, {3.895337412908454*^9, 
   3.8953374869650784`*^9}, 3.895337809004731*^9, {3.895338052013742*^9, 
   3.895338115236349*^9}, {3.895338160253496*^9, 3.895338181705268*^9}, {
   3.895338242275558*^9, 3.895338278003891*^9}, {3.895338497862961*^9, 
   3.895338503420431*^9}, {3.895338558981081*^9, 3.895338566907337*^9}, {
   3.895340028788598*^9, 3.895340033973246*^9}, 3.895370118559146*^9, 
   3.895401946908243*^9, {3.895467647966755*^9, 3.895467661572925*^9}, {
   3.8954678114889174`*^9, 3.895467837612051*^9}, 3.8956328893579693`*^9, 
   3.895639731818684*^9, {3.89650850252166*^9, 3.89650850272755*^9}, {
   3.896509997799905*^9, 3.896509997952203*^9}, {3.896510356415751*^9, 
   3.896510356670586*^9}, {3.89651050297014*^9, 3.8965105042525167`*^9}, {
   3.896512442558799*^9, 3.8965124666209593`*^9}, {3.8965133619670887`*^9, 
   3.896513362312011*^9}, {3.896858597411242*^9, 3.896858642095345*^9}, {
   3.896858715057452*^9, 3.896858722541491*^9}, {3.896858778008936*^9, 
   3.896858778471901*^9}, {3.896858825456086*^9, 3.896858826334839*^9}, {
   3.896858919248732*^9, 3.896858922228804*^9}, 3.896859048922731*^9, 
   3.89685910738356*^9, {3.896859282551396*^9, 3.896859282763324*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"59b528fa-dea5-4a7d-abd2-ac30f474327e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:23:37\"\>"], "Output",
 CellChangeTimes->{3.896858787419896*^9, 3.896858827327029*^9, 
  3.896858923409686*^9, 3.896859050394491*^9, 3.896859115254335*^9, 
  3.896859304990488*^9, 3.896933018612268*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"2deab8e0-2f29-427a-a588-6f7e0926165e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Output",
 CellChangeTimes->{3.896858787419896*^9, 3.896858827327029*^9, 
  3.896858923409686*^9, 3.896859050394491*^9, 3.896859115254335*^9, 
  3.896859304990488*^9, 3.8969330463088713`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"a4f040f5-1eee-4b25-be79-b9166ca2da84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"s_", ",", "1", ",", "0"}], "]"}], "=", 
   RowBox[{"Identify", "[", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"s", ",", "1", ",", "0"}], "]"}], ",", "s", ",", 
     RowBox[{"n", "=", "2"}], ",", "True"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"s_", ",", "1", ",", "1"}], "]"}], "=", 
   RowBox[{"Identify", "[", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"s", ",", "1", ",", "1"}], "]"}], ",", "s", ",", 
     RowBox[{"n", "=", "3"}], ",", "True"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.895632996196979*^9, 3.8956330125202293`*^9}, 
   3.895642517959175*^9, {3.896423885160615*^9, 3.896423901016822*^9}, {
   3.896858739339657*^9, 3.896858746816576*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"fc7ecc2f-7b35-4d10-a8ed-ef3d64040ee5"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     FractionBox["1", "2"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.895633014222069*^9, 3.895633273772587*^9, 3.8956397352777157`*^9, 
   3.8956425187890863`*^9, 3.895645633432699*^9, 3.895645792850214*^9, 
   3.895650100841755*^9, 3.896423687006453*^9, {3.896423892691483*^9, 
   3.896423917970024*^9}, 3.896435853478513*^9, 3.8964366049067183`*^9, 
   3.896436657306262*^9, 3.896436808676753*^9, 3.896508401591666*^9, 
   3.896508515636565*^9, 3.896510005659256*^9, 3.896510360592753*^9, 
   3.8965105204068813`*^9, 3.896512125411677*^9, 3.896512480855645*^9, 
   3.896513450439581*^9, 3.8967685104395943`*^9, 3.896858864008615*^9, 
   3.896859052202036*^9, 3.8968591176013813`*^9, 3.896859333519177*^9, 
   3.896933046523554*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f94f976f-2d3e-4073-8462-26a12fc600eb"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox["s", "3"]}], "0", 
     FractionBox["1", "3"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.895633014222069*^9, 3.895633273772587*^9, 3.8956397352777157`*^9, 
   3.8956425187890863`*^9, 3.895645633432699*^9, 3.895645792850214*^9, 
   3.895650100841755*^9, 3.896423687006453*^9, {3.896423892691483*^9, 
   3.896423917970024*^9}, 3.896435853478513*^9, 3.8964366049067183`*^9, 
   3.896436657306262*^9, 3.896436808676753*^9, 3.896508401591666*^9, 
   3.896508515636565*^9, 3.896510005659256*^9, 3.896510360592753*^9, 
   3.8965105204068813`*^9, 3.896512125411677*^9, 3.896512480855645*^9, 
   3.896513450439581*^9, 3.8967685104395943`*^9, 3.896858864008615*^9, 
   3.896859052202036*^9, 3.8968591176013813`*^9, 3.896859333519177*^9, 
   3.896933046561409*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a109ddf7-205e-4873-8531-08fc192be91b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"term", "=", 
   RowBox[{"u", "[", 
    RowBox[{"s", ",", "3", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"term", "-", 
      RowBox[{"(", 
       RowBox[{"form", "=", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["p", "k"], "[", "s", "]"}], 
            RowBox[{
             SubscriptBox["F", "k"], "[", "s", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"n", "=", "4"}]}], "}"}]}], "]"}], "/", 
         RowBox[{"F", "[", "s", "]"}]}]}], ")"}]}], ",", "s"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"pn", ",", "rn"}], "}"}], "=", 
   RowBox[{"Transpose", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "k"], "[", "s", "]"}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "k"], "'"}], "[", "s", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", ",", "A"}], "}"}], "=", 
   RowBox[{"CoefficientArrays", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"Flatten", "@", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{"eq", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"q", "[", "s", "]"}], ",", 
              RowBox[{
               RowBox[{"q", "'"}], "[", "s", "]"}]}], "}"}]}], "]"}]}], "==", 
         "0"}], "]"}], ",", "True"}], "]"}], ",", 
     RowBox[{"pn", "\[Union]", "rn"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Dimensions", "[", "A", "]"}], "\n", 
 RowBox[{"LinearSolve", "[", 
  RowBox[{"A", ",", 
   RowBox[{"-", "b"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Identify", "[", 
   RowBox[{
    RowBox[{"u", "[", 
     RowBox[{"s", ",", "3", ",", "0"}], "]"}], ",", "s", ",", "n", ",", 
    "True"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8956415636682863`*^9, 3.895641577464417*^9}, {
   3.895641610196323*^9, 3.89564161842426*^9}, 3.895641669743223*^9, 
   3.895641873595234*^9, 3.895642039331484*^9, {3.895642294500267*^9, 
   3.895642327568768*^9}, {3.895642556145*^9, 3.89564257659739*^9}, {
   3.895642607295527*^9, 3.895642613265197*^9}, {3.895642700011858*^9, 
   3.895642719081975*^9}, {3.896423690516077*^9, 3.896423692304986*^9}, {
   3.8964238155544367`*^9, 3.896423838159369*^9}, {3.8968588706448383`*^9, 
   3.896858871825816*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5914bce8-f655-4afa-b164-1c278bf265a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33", ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8956425803779907`*^9, 3.8956426143150682`*^9, {3.895642700585853*^9, 
   3.895642719849792*^9}, 3.895645634678596*^9, 3.895645793906069*^9, 
   3.895650100879777*^9, 3.896423693532949*^9, {3.896423817789603*^9, 
   3.896423838899693*^9}, 3.8964239264635468`*^9, 3.8964358564799137`*^9, 
   3.896436606316945*^9, 3.896436658531281*^9, 3.896436808724268*^9, 
   3.896508403660879*^9, 3.8965085171132*^9, 3.8965100066639137`*^9, 
   3.8965103632255697`*^9, 3.8965105204523706`*^9, 3.896512126964109*^9, 
   3.89651248195831*^9, 3.896513450488881*^9, 3.896768512631474*^9, 
   3.8968588728666143`*^9, 3.896859053658073*^9, 3.896859118689192*^9, 
   3.896859333568081*^9, 3.896933046590823*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"075508bf-9cff-4e30-a3cd-e303e95f8517"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["7", "12"], ",", 
   FractionBox["s", "3"], ",", "0", ",", 
   FractionBox["1", "24"], ",", "0", ",", 
   FractionBox["1", "3"], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8956425803779907`*^9, 3.8956426143150682`*^9, {3.895642700585853*^9, 
   3.895642719849792*^9}, 3.895645634678596*^9, 3.895645793906069*^9, 
   3.895650100879777*^9, 3.896423693532949*^9, {3.896423817789603*^9, 
   3.896423838899693*^9}, 3.8964239264635468`*^9, 3.8964358564799137`*^9, 
   3.896436606316945*^9, 3.896436658531281*^9, 3.896436808724268*^9, 
   3.896508403660879*^9, 3.8965085171132*^9, 3.8965100066639137`*^9, 
   3.8965103632255697`*^9, 3.8965105204523706`*^9, 3.896512126964109*^9, 
   3.89651248195831*^9, 3.896513450488881*^9, 3.896768512631474*^9, 
   3.8968588728666143`*^9, 3.896859053658073*^9, 3.896859118689192*^9, 
   3.896859333568081*^9, 3.896933046594157*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"462aa48f-78af-4b8f-acc1-21fbc00c6445"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["7", "12"], 
     FractionBox["s", "3"], "0", 
     FractionBox["1", "24"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.895642719901157*^9, 3.89564563473357*^9, 3.895645793964466*^9, 
   3.8956501008901176`*^9, 3.896423693877122*^9, {3.8964238178254766`*^9, 
   3.896423838956121*^9}, 3.896423926492374*^9, 3.896435856489457*^9, 
   3.896436606356724*^9, 3.896436658535681*^9, 3.896436808728857*^9, 
   3.896508403688457*^9, 3.896508517142227*^9, 3.896510006673915*^9, 
   3.896510363230125*^9, 3.896510520462133*^9, 3.8965121269688396`*^9, 
   3.896512481963607*^9, 3.896513450494648*^9, 3.896768512660754*^9, 
   3.8968588729139223`*^9, 3.896859053662403*^9, 3.896859118727338*^9, 
   3.896859333572459*^9, 3.8969330465961113`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"d3bc951b-1fd0-4c4c-b410-b9a3aab10a7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "//", "MatrixForm"}], ",", 
     RowBox[{
      RowBox[{"-", "b"}], "//", "MatrixForm"}]}], "}"}], "}"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.8953101229357653`*^9, 3.8953101274468393`*^9}, {
   3.895310176422728*^9, 3.895310192341317*^9}, {3.895310227311998*^9, 
   3.895310241291716*^9}, {3.895310347915316*^9, 3.895310376733224*^9}, 
   3.895310576730177*^9, {3.8953106125069647`*^9, 3.895310623793784*^9}, 
   3.895310660050353*^9, {3.895310797112156*^9, 3.895310813723691*^9}, 
   3.895311227680441*^9, {3.8953117440528727`*^9, 3.89531186585506*^9}, {
   3.8953120089079027`*^9, 3.895312037320409*^9}, {3.895312097809668*^9, 
   3.8953121328044043`*^9}, {3.8953122265037127`*^9, 
   3.8953122325734367`*^9}, {3.895312280365796*^9, 3.895312280737895*^9}, {
   3.895312344517514*^9, 3.8953123647423697`*^9}, {3.895312427487262*^9, 
   3.8953124829570217`*^9}, {3.895312839053376*^9, 3.8953128527313023`*^9}, {
   3.8953136711390257`*^9, 3.895313740400141*^9}, {3.8953149607298107`*^9, 
   3.895314975692181*^9}, {3.895318124550911*^9, 3.895318158731493*^9}, {
   3.8953182615472717`*^9, 3.895318287058095*^9}, {3.8953183278192368`*^9, 
   3.895318385709366*^9}, 3.895318422600868*^9, {3.89531851180475*^9, 
   3.895318540066524*^9}, {3.8953186145142937`*^9, 3.8953186815549583`*^9}, {
   3.895318757115308*^9, 3.895318855077737*^9}, {3.895319574149629*^9, 
   3.895319574637806*^9}, {3.8953196680551233`*^9, 3.895319715802969*^9}, 
   3.8953198006310873`*^9, {3.895319841207819*^9, 3.8953198431638002`*^9}, {
   3.895322588150557*^9, 3.89532260347821*^9}, 3.8953232911973867`*^9, {
   3.895323324826858*^9, 3.895323340861116*^9}, {3.895323382876614*^9, 
   3.89532341292597*^9}, 3.895334371923608*^9, {3.8953348043440228`*^9, 
   3.8953348118965263`*^9}, {3.895334977183228*^9, 3.8953349797793407`*^9}, {
   3.89533596830903*^9, 3.895335973128151*^9}, {3.895336084934342*^9, 
   3.895336150557746*^9}, {3.89533619109979*^9, 3.895336225788253*^9}, {
   3.895336485902092*^9, 3.89533651404879*^9}, 3.8953365500498962`*^9, {
   3.8953369687048693`*^9, 3.8953369979448967`*^9}, {3.895337048654213*^9, 
   3.895337100063788*^9}, 3.895337309327317*^9, {3.895337412908454*^9, 
   3.8953374869650784`*^9}, 3.895337809004731*^9, {3.895338052013742*^9, 
   3.895338115236349*^9}, {3.895338160253496*^9, 3.895338181705268*^9}, {
   3.895338242275558*^9, 3.895338278003891*^9}, {3.895338497862961*^9, 
   3.895338503420431*^9}, {3.895338558981081*^9, 3.895338566907337*^9}, {
   3.895340028788598*^9, 3.895340033973246*^9}, 3.895370118559146*^9, 
   3.895401946908243*^9, {3.895467647966755*^9, 3.895467661572925*^9}, {
   3.8954678114889174`*^9, 3.895467837612051*^9}, 3.8956328893579693`*^9, {
   3.895633254317971*^9, 3.895633282179071*^9}, {3.8956427695475388`*^9, 
   3.895642801758388*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"b7184b1f-b0a9-46ce-a8e3-15eca03866fb"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "2", "0", 
          RowBox[{"-", "1"}], "0", "0", "2"},
         {"0", "0", "0", "8", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "2", "0", 
          RowBox[{"8", " ", "s"}], "0", "0", "2", "0"},
         {"0", "0", "6", "0", "0", "0", "0", "8"},
         {"0", "0", "0", "12", "0", "0", "0", "0"},
         {"1", "0", 
          RowBox[{"2", " ", "s"}], "2", "s", "1", "0", 
          RowBox[{"2", " ", "s"}]},
         {"0", "2", "0", "0", "0", 
          RowBox[{"2", " ", "s"}], "3", "0"},
         {"0", "0", "3", "0", "0", "0", 
          RowBox[{"3", " ", "s"}], "6"},
         {"0", "0", "0", "4", "0", "0", "0", 
          RowBox[{"4", " ", "s"}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "s"}], "4", "0", "0", "0", 
          RowBox[{
           RowBox[{"-", "8"}], " ", "s"}]},
         {"0", "0", "0", 
          RowBox[{
           RowBox[{"-", "24"}], " ", "s"}], "0", "0", "0", "0"},
         {"0", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "s"}], "1", 
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           SuperscriptBox["s", "2"]}], "1", 
          RowBox[{"-", 
           SuperscriptBox["s", "2"]}], 
          RowBox[{
           RowBox[{"-", "3"}], " ", "s"}], "1"},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "s"}], 
          RowBox[{"-", "4"}], "0", "2", 
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["s", "2"]}], 
          RowBox[{
           RowBox[{"-", "12"}], " ", "s"}]},
         {"0", "0", "0", 
          RowBox[{
           RowBox[{"-", "12"}], " ", "s"}], "0", "0", "3", 
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["s", "2"]}]},
         {"0", "0", "0", "0", "0", "0", "0", "4"},
         {"0", "0", 
          RowBox[{"-", "6"}], 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"]}], "0", "0", "0", 
          RowBox[{"-", "8"}]},
         {"0", "0", "0", 
          RowBox[{"-", "24"}], "0", "0", "0", "0"},
         {"0", 
          RowBox[{"-", "2"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"]}], 
          RowBox[{
           RowBox[{"-", "12"}], " ", "s"}], "0", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "s"}], 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["s", "3"]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["s", "2"]}]},
         {"0", "0", 
          RowBox[{"-", "6"}], 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"]}], "0", "0", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "s"}], 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "3"]}]}]},
         {"0", "0", "0", 
          RowBox[{"-", "12"}], "0", "0", "0", 
          RowBox[{
           RowBox[{"-", "12"}], " ", "s"}]},
         {"0", "0", "0", 
          RowBox[{"24", " ", "s"}], "0", "0", "0", "0"},
         {"0", "0", 
          RowBox[{"6", " ", "s"}], 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "3"]}]}], "0", 
          RowBox[{"-", "1"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"]}], 
          RowBox[{
           RowBox[{"12", " ", "s"}], "-", 
           SuperscriptBox["s", "4"]}]},
         {"0", "0", "0", 
          RowBox[{"24", " ", "s"}], "0", "0", 
          RowBox[{"-", "3"}], 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"]}]},
         {"0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", "6"}]},
         {"0", "0", "0", "12", "0", "0", "0", "0"},
         {"0", "0", "3", 
          RowBox[{
           RowBox[{"-", "12"}], " ", 
           SuperscriptBox["s", "2"]}], "0", "0", 
          RowBox[{"3", " ", "s"}], 
          RowBox[{"6", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "3"]}]}]},
         {"0", "0", "0", "12", "0", "0", "0", 
          RowBox[{"12", " ", "s"}]},
         {"0", "0", "0", 
          RowBox[{
           RowBox[{"-", "12"}], " ", "s"}], "0", "0", "1", 
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["s", "2"]}]},
         {"0", "0", "0", "0", "0", "0", "0", "4"},
         {"0", "0", "0", 
          RowBox[{"-", "4"}], "0", "0", "0", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "s"}]},
         {"0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[
       SparseArray[
        Automatic, {33, 8}, 0, {
         1, {{0, 3, 5, 6, 7, 10, 12, 13, 19, 22, 25, 27, 30, 31, 38, 43, 46, 
           47, 50, 51, 57, 61, 63, 64, 69, 72, 73, 74, 78, 80, 83, 84, 86, 
           87}, {{3}, {5}, {8}, {4}, {6}, {7}, {8}, {2}, {4}, {7}, {3}, {8}, {
           4}, {1}, {3}, {4}, {5}, {6}, {8}, {2}, {6}, {7}, {3}, {7}, {8}, {
           4}, {8}, {3}, {4}, {8}, {4}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, {
           3}, {4}, {6}, {7}, {8}, {4}, {7}, {8}, {8}, {3}, {4}, {8}, {4}, {
           2}, {3}, {4}, {6}, {7}, {8}, {3}, {4}, {7}, {8}, {4}, {8}, {4}, {
           3}, {4}, {6}, {7}, {8}, {4}, {7}, {8}, {8}, {4}, {3}, {4}, {7}, {
           8}, {4}, {8}, {4}, {7}, {8}, {8}, {4}, {8}, {8}}}, {
          2, -1, 2, 8, -1, -1, -1, 2, 8 $CellContext`s, 2, 6, 8, 12, 1, 
           2 $CellContext`s, 2, $CellContext`s, 1, 2 $CellContext`s, 2, 
           2 $CellContext`s, 3, 3, 3 $CellContext`s, 6, 4, 
           4 $CellContext`s, (-6) $CellContext`s, 
           4, (-8) $CellContext`s, (-24) $CellContext`s, (-2) $CellContext`s, 
           1, (-8) $CellContext`s^2, 
           1, -$CellContext`s^2, (-3) $CellContext`s, 
           1, (-6) $CellContext`s, -4, 
           2, (-3) $CellContext`s^2, (-12) $CellContext`s, (-12) \
$CellContext`s, 3, (-6) $CellContext`s^2, 4, -6, 
           12 $CellContext`s^2, -8, -24, -2, 
           3 $CellContext`s^2, (-12) $CellContext`s, (-2) $CellContext`s, -3 + \
$CellContext`s^3, 6 $CellContext`s^2, -6, 
           12 $CellContext`s^2, (-6) $CellContext`s, -12 + 
           4 $CellContext`s^3, -12, (-12) $CellContext`s, 24 $CellContext`s, 
           6 $CellContext`s, -4 - 4 $CellContext`s^3, -1, 3 $CellContext`s^2, 
           12 $CellContext`s - $CellContext`s^4, 24 $CellContext`s, -3, 
           12 $CellContext`s^2, -6, 12, 3, (-12) $CellContext`s^2, 
           3 $CellContext`s, 6 - 4 $CellContext`s^3, 12, 
           12 $CellContext`s, (-12) $CellContext`s, 1, (-6) $CellContext`s^2, 
           4, -4, (-4) $CellContext`s, -1}}]]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"s"},
          {"0"},
          {
           FractionBox["1", "2"]},
          {"1"},
          {
           FractionBox[
            RowBox[{"4", " ", "s"}], "3"]},
          {"0"},
          {
           FractionBox["1", "6"]},
          {
           FractionBox["1", "6"]},
          {
           RowBox[{"-", "s"}]},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["s", "2"]}], "3"]}]},
          {
           FractionBox["1", "2"]},
          {
           RowBox[{"-", 
            FractionBox["s", "2"]}]},
          {"0"},
          {
           FractionBox[
            SuperscriptBox["s", "2"], "2"]},
          {
           RowBox[{"-", "1"}]},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"11", " ", "s"}], "6"]}]},
          {
           FractionBox[
            SuperscriptBox["s", "2"], "2"]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {"s"},
          {
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "-", 
            FractionBox[
             SuperscriptBox["s", "3"], "6"]}]},
          {"s"},
          {"0"},
          {
           FractionBox["1", "2"]},
          {
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["s", "2"], "2"]}]},
          {
           FractionBox["1", "2"]},
          {
           RowBox[{"-", 
            FractionBox["s", "2"]}]},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", "6"]}]},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[
        SparseArray[
        Automatic, {33}, 0, {
         1, {{0, 23}, {{5}, {7}, {8}, {9}, {11}, {12}, {13}, {14}, {15}, {
           16}, {18}, {19}, {20}, {21}, {22}, {23}, {24}, {25}, {27}, {28}, {
           29}, {30}, {32}}}, {$CellContext`s, 
           Rational[1, 2], 1, Rational[4, 3] $CellContext`s, 
           Rational[1, 6], 
           Rational[1, 6], -$CellContext`s, Rational[-4, 3] $CellContext`s^2, 
           
           Rational[1, 2], Rational[-1, 2] $CellContext`s, 
           Rational[1, 2] $CellContext`s^2, -1, 
           Rational[-11, 6] $CellContext`s, Rational[1, 2] $CellContext`s^2, 
           Rational[-1, 2], $CellContext`s, Rational[-1, 2] + 
           Rational[-1, 6] $CellContext`s^3, $CellContext`s, 
           Rational[1, 2], Rational[-1, 2] $CellContext`s^2, 
           Rational[1, 2], Rational[-1, 2] $CellContext`s, 
           Rational[-1, 6]}}]]]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.895642783093013*^9, 3.8956428025348377`*^9}, 
   3.895645636963326*^9, 3.895645795457774*^9, 3.895650100922987*^9, 
   3.8964239496266193`*^9, 3.8964358656779947`*^9, 3.8964366614357977`*^9, 
   3.896436808757996*^9, 3.8965084065475407`*^9, 3.896508520334503*^9, 
   3.896510008148389*^9, 3.896510365870957*^9, 3.896510520500107*^9, 
   3.89651213016184*^9, 3.896512485110571*^9, 3.896513450525544*^9, 
   3.8968588774417763`*^9, 3.8968590573998947`*^9, 3.8968591199233027`*^9, 
   3.8968593335833273`*^9, 3.896933046626418*^9},
 CellLabel->
  "Out[20]//TableForm=",ExpressionUUID->"901e3b85-e6a4-4694-b6fa-\
595f77d88e19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"j", "-", "k"}]}], "}"}], "}"}], "//", "TableForm"}], "]"}], 
    ";", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"s_", ",", "k", ",", 
       RowBox[{"j", "-", "k"}]}], "]"}], "=", 
     RowBox[{"Identify", "[", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"s", ",", "k", ",", 
         RowBox[{"j", "-", "k"}]}], "]"}], ",", "s", ",", 
       RowBox[{"n", "=", 
        RowBox[{"j", "+", "1"}]}], ",", "False"}], "]"}]}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{"DateString", "[", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "0", ",", "m"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"j", "/", "2"}], "]"}], ",", "j"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"s_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", "<", "k"}], ",", 
     RowBox[{"u", "[", 
      RowBox[{"s", ",", "k", ",", "j"}], "]"}], ",", 
     RowBox[{"u", "[", 
      RowBox[{"s", ",", "j", ",", "k"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8956397508690367`*^9, 3.8956397786379337`*^9}, {
  3.89650848518816*^9, 3.896508499059124*^9}, {3.896511331734707*^9, 
  3.896511332794016*^9}, {3.8965118788425007`*^9, 3.896511881587141*^9}, {
  3.896768808359305*^9, 3.896768822627022*^9}, {3.896858936631937*^9, 
  3.896858968766925*^9}, {3.896859094475852*^9, 3.896859095423424*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"3564fee7-b533-4bc5-bbe2-6d3a4f1c806e"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"0", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046663507*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"23d13d9c-5952-48ae-b73a-25dda185bb27"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046665887*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6ecaeb52-3e9a-44e8-a2c1-fff36a327b66"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046668478*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1522c92f-fdf4-4bd6-970e-447a1e5537d4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330466701727`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"86ffd25c-2eef-4476-9033-a0a35db63ba1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330466716957`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"54ac67d2-2c82-464b-b884-e546367d170e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046673039*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"642010c7-b45b-4cdc-a8f0-473204068c21"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046674507*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"03dd9e02-1ba9-4cd7-869e-92a2a8c91240"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046675877*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9d267489-9e3e-4525-8b79-d7701753744e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046677351*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"896f0c30-0493-43f4-bb23-48679a08d24d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330466787233`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"45bc2310-5f57-4bec-833c-8da9fb1d65f8"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046680256*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4e390f15-98db-4905-bb99-399fc53d8748"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046681817*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"99561b68-ec9c-40e5-882e-28332baacd8c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046683302*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"01a0ace5-117c-4d25-a5a6-6e3a13d8b90a"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330467093887`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0f10ae46-609e-470c-92c0-f6f60c95f7aa"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046711266*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fead5f18-a3b5-4565-8cd6-c78cf9365837"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330467360764`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d64c543b-07c7-48aa-8e51-ddb44449318b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"4", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046737906*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9efa124f-b171-4513-b8e5-8a0bb5126faf"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046744204*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6613b611-7c2d-4b03-a21a-ce9149bf0829"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046746078*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6241262e-7989-4517-8ec0-0ade851de351"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046792495*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"48f2d470-ac0d-4123-8086-799d82c22a30"],

Cell[BoxData[
 TagBox[GridBox[{
    {"4", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046794414*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"44aeeb9d-2190-4094-8798-63cfee13f11e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046837283*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8d78417b-3a49-4830-9038-a96bcb201aeb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330468392076`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"733ecab8-f50d-426c-9b32-7fccc10c73ca"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330468816967`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c5567fcf-5571-47d3-8b77-f231b0663de5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046883588*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3c901173-99eb-4dbb-ae93-51f13e1d0e5f"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330469579687`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d71f7c34-86b0-4f74-8f09-89cc41fc13d9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"4", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933046960087*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3001bfb6-5c80-4134-87f2-0e1db7472a27"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047029118*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6519f49a-9669-4634-94a3-74c5a396c73c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047031002*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bee1082f-b094-452e-8b4c-1a2ca0d1c391"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047104632*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a7039633-045b-4e01-ad07-82418f6c8d62"],

Cell[BoxData[
 TagBox[GridBox[{
    {"6", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330471066647`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6536d032-f221-4ccc-99b6-d5edff5d5106"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047177537*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5e3e72ca-73b4-454f-b24a-b92124dd4898"],

Cell[BoxData[
 TagBox[GridBox[{
    {"4", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047179475*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d7e453c3-7aaa-4667-bb0c-4a30da866189"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330473043013`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"39d5e042-ffb8-435f-86dc-79d8ba02b30d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047306283*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d6e96380-cc23-4fe7-b8a9-041f6984fd36"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047433386*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2acfb639-7457-40ad-a9c2-c548673d18fc"],

Cell[BoxData[
 TagBox[GridBox[{
    {"6", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047435254*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"eb25ca82-97b8-42b4-a4e4-af38900431c0"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047558435*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"94674cfe-06b1-48b6-b918-75fb42ecb60a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"7", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693304756073*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"14510dd5-05c9-49e4-b3ce-dd9c648a3226"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047690255*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b2b968da-6cc1-4219-9cdb-51b0c6fac8ae"],

Cell[BoxData[
 TagBox[GridBox[{
    {"4", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933047692155*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a2bda065-cd17-432b-9082-6669c6616b4c"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330478998537`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f6bafe08-eabb-4114-81fd-b363db6905d9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330479017563`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"12be7d8c-b3a7-4851-8588-6c11480bdc8d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:08\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933048116084*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c6cec3af-6b88-4cb3-9bc6-df2858031f56"],

Cell[BoxData[
 TagBox[GridBox[{
    {"6", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330481194887`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d2444918-e15c-4cd6-993d-518c70a25533"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:08\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330483413677`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0fef05bd-f0da-4af1-b7ba-1bb7da425be7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"7", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933048343314*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"afa6ce08-7d35-48de-bc43-e00712f46408"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:08\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330485372066`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"835a5e30-6760-4f49-b0f9-ba93275ab8d6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330485390787`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0b484e3c-ed1a-4749-865e-7dd9f006b53b"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:08\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933048751444*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5a0595ad-97fc-4235-af22-f17221ad7fa0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933048753397*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8e31cbb6-f8aa-4049-a6d9-086a6b7a76f2"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:09\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933049061647*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d6a911b7-0931-453e-be16-02cca1f3391e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"6", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933049064446*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cbad8931-2682-425b-8148-8faa5f2129a9"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:09\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330493601007`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e98b2154-982a-4b2f-a4ba-d6eb7e7c44d4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"7", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933049362033*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"87834539-7756-4654-b946-2368ac5726f8"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:09\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933049648981*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f44bcde7-46e2-4636-83f8-f97fa8337cac"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330496510153`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"478f6ec6-2763-419b-9966-79c9eeed442d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:09\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933049982657*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"de2f4baf-31dd-45f2-9329-4529c9bd038f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933049984538*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6e422f8a-36a6-4573-8865-67b3e4ac07f6"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:10\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330502867317`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a93c2f5c-272c-456d-bfb0-639e4041403f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"5", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933050288609*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e9e153ef-fa0e-46c9-8890-d5fa5cb4cf4a"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:10\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693305073247*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b51f2c9b-0d3a-4da0-9a80-297bfde4a5eb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"6", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933050734561*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a75ae55c-a53a-4584-a1e4-6d934111a094"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:11\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933051178685*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0abe2654-32c6-4250-b9bb-1aeec0aee5aa"],

Cell[BoxData[
 TagBox[GridBox[{
    {"7", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933051180711*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ef3bc886-bd10-49b6-b5e8-5df6ea7c8c00"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:11\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933051628851*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bfcce278-35d6-42b8-b4c8-0e9af84ba735"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933051631106*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"18bdf50d-7f73-401b-a4e5-01f438521da5"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:12\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933052043274*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b4ab89d1-c37a-4233-83eb-2af724a30b2d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933052045404*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bb00d326-30e9-4440-8d74-6ac3166b8770"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:12\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933052465877*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6221c10d-c5d4-4a9a-8157-52d0bf5dbb40"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933052467835*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a02e2e3a-5082-4db2-9fb6-936271c035ea"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:12\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330529043007`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6e69b0d5-90b1-4d01-95a7-65b328530369"],

Cell[BoxData[
 TagBox[GridBox[{
    {"6", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330529064198`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fe85e133-e81b-4b0b-9c46-27701eea3b2e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:13\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933053592943*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1c4ed815-ca41-4d97-8d3c-b1291ee73a86"],

Cell[BoxData[
 TagBox[GridBox[{
    {"7", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933053595252*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5ac8f53d-4e44-49c4-adec-237347b3fbcd"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:14\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933054238124*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"23164261-8df4-40dc-ab11-9df276942c70"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933054240314*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cb2a42f5-a0d6-4858-bfa4-2449a9483a67"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:14\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933054850512*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6846ff9a-45c7-4c6c-bc1e-f8ba73d8a9c5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933054854691*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"80940c34-1677-499e-8b7d-40c29ee48de0"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:15\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933055490534*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8eccbd15-1940-46e4-b66e-3c34be700a73"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330554924192`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"77e0a0ca-3d4a-4e13-9098-95cb21e7c460"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:16\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933056103732*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2766ee43-25ca-4aa6-be86-abaef3a4b73b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933056105674*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"401367db-c69b-484b-8a19-cd2d2c7d8611"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:16\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933056757948*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7dea372b-e7a0-4aeb-9240-08a3c2ab8979"],

Cell[BoxData[
 TagBox[GridBox[{
    {"6", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330567597113`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"81e04538-237e-4a5b-9397-76816007b57e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:17\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933057640251*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3dd58e8c-12fa-43a5-9516-45fa6d2fbf2e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"7", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330576423607`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"113fe922-3475-47cb-8b8f-a4e7a7a7cb09"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:18\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933058512014*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a033b865-232b-4fe4-b46f-2c2647acd73b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330585140133`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7fbb27a3-888b-4097-965b-d4f11d5b4e1f"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:19\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933059361011*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"21e90af1-0480-4f4b-9149-b05ec05e799a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933059363121*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8addc360-b4a2-4b39-8e67-8a9ce1ac058a"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:20\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933060232085*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a019c9c4-5b38-4d1d-a97a-70bb11d6ede0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933060234292*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fa010c51-093c-4a3f-bc80-a6c1b83c260f"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:21\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933061098941*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"17e0fea6-fad3-419d-89c9-39d963716adf"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330611009493`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"74b056c5-0359-48c8-8fa5-97f653dd2e48"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:21\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330619875298`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"78b173f3-7f65-4f7f-a0ff-39adca6ea481"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933061989875*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f0de6efe-144a-43f8-944b-f1d1c732cdb8"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:22\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330628762627`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"683f218f-7723-4487-b62c-01a3f24e0bc2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"7", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933062878414*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"588acaad-a357-4950-95ac-07bf6a8e9362"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:24\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933064110168*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"07804ae7-af04-43e9-9b79-cf79745d6bf7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933064112301*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"621e8e06-1e95-4bab-b38a-0944a914febc"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:25\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933065325203*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"64c2dbc8-fb06-407e-b1e8-5726cd9a37dd"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933065327498*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ecf0b227-5eff-49d2-8002-b8508d9e2c18"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:26\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933066476581*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d6f6b4a3-1083-4d8f-8bee-d5734efc5061"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933066478545*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fe617423-8ab1-4056-8be5-f2e4960c0853"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:27\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933067660808*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"01fe24a9-631f-4916-8e80-3561767717f0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933067662703*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bb7f64a1-98c6-4bc4-a8f4-e7c71e6003c6"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:28\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933068841625*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a4fa1837-73ac-4f53-b1a9-d0985d2dca9e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933068843524*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3fe2e84b-8191-4faf-a762-43532f47718f"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:30\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933070005042*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"11b3546a-aa58-443b-bcf9-44f64e14e861"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330700070877`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f7cb44c3-9cd0-4275-8aff-ba8c7209e82d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:31\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933071291132*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1e4f7e50-76d2-4832-a05c-912ec4f451c4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"7", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330712931423`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b9b5d961-4644-4606-93c5-416550559a69"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:32\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933072902679*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1beaea1d-20dd-4126-9a6b-2dd09b6de39e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330729048643`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"76364493-b3ed-471b-a825-9a9356467a4d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:34\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330745003366`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1cf3b93a-b6ff-4bf4-b355-323813ce48d1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330745023317`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d4dd0afe-eaff-42c1-87a1-da5a7cb4d011"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:36\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693307617474*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fd9ddaea-db50-4939-b1ca-5d764ca8d756"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933076177397*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2122e9ed-c0c8-47a6-97af-b1caace487e8"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:37\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933077743361*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e145e02d-c32a-4129-aa02-f227f1ab0ede"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933077745899*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6c6abe5f-3b1a-4ca8-a6a3-f537bbcfbf54"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:39\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933079298059*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b20e7679-4418-4dbb-8cfb-ccc01e6e10c6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330793000383`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c1ce4036-1eee-43ac-a7b9-af0a8850e16b"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:40\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933080862005*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e31ea47c-cdd4-47ad-8adc-50d4ab61a6c5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933080864134*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1a1381ca-043c-4b27-8b9d-78698c5fbaa9"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:42\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933082462125*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8724996a-5d3e-4c45-9a18-7b5250c30412"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933082464046*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0c4b8232-acea-4a0c-93f7-e83a0668437d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:44\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693308409022*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7d71eaea-69a8-44c1-9fb5-3fe00bbb717e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693308409239*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2880e46c-4bc6-42d0-9002-b55a204a86e2"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:46\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933086174099*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4c7d82b7-57dc-4391-a658-b9409d841df1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933086176852*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"395c5150-d81a-4866-8827-296289bca007"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:48\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933088254489*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d5a4c22a-2ca0-4205-9634-f2abb82c5d4e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933088256455*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"049eeb10-00ae-42ba-bfc7-56f50db2b564"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:50\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693309034058*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2bf95fb4-b884-4df8-b937-2dd694de7963"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330903425007`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1a5b844d-f346-4e52-8c72-14daeb931934"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:52\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933092425528*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1ea72d3c-c49d-47bb-8d60-f8bf5889eda1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933092427726*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"96c72807-3418-488f-aec0-865f08932f25"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:54\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933094509487*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"99bdeca6-e442-4ef6-88d4-b8d645ef19c6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933094511642*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"41e7083b-2aa9-499a-abec-043d13853674"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:56\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933096563457*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0487a37c-2ac6-43a3-98c5-10bcfd1fb7be"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933096565442*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fc2ce535-c2b9-4c40-81b4-d03c3a190614"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:24:58\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969330986030817`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"48afce6d-7a3c-4913-8a37-b7592e035300"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933098605008*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"843c90d2-6bce-428d-a2b7-dcfa0612ecce"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:00\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933100716709*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"726bac07-b356-4080-a4cc-25cdb26257ba"],

Cell[BoxData[
 TagBox[GridBox[{
    {"8", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933100718719*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"30c4d17e-cbda-44d6-a334-f7e569742a53"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:03\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933103357242*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a9d1df18-96e5-442a-aeaf-53d8f5f2c9ad"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331033592463`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"37804e3c-ce5f-42c7-80c0-233a43e4bd1e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933106044778*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e9e0ead7-faa7-4b73-bdab-52f34be2afb7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933106047035*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"eb7a01c0-8103-4fef-a35a-7f31666dc9cc"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:08\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331087480583`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6ad639c4-1d2f-4d07-8593-ec597bf81611"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331087501*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8ca2e5d7-53ad-46ca-9296-c9fccaf83885"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:11\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933111477333*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ccaa8297-99da-4f56-baa7-7f6853db5e04"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331114795637`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ab3fec2e-dd5e-416f-ad9d-91709898bfdf"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:14\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331141113873`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cfa95006-ba40-486c-ab8a-08701440b3c4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693311411334*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fc7c82f5-43b4-464e-84a8-2bc60aa2fa22"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:16\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933116738302*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"beee59c7-d7d1-4f72-9d40-ac966ebbba27"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933116740424*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a5504df5-60c4-4054-8d70-65d500bc38ea"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:19\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331193792467`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"165211ee-0f17-4ace-b246-e1891e11a204"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331193819227`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b801769a-0077-4ff3-8a08-b34714e99ee0"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:21\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693312199139*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"99c22797-2d8b-4860-be13-7d31ec523319"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933121993423*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8b448850-26df-4d96-b26d-545a63ca4324"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:24\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331247319508`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bdc73287-61bf-4645-90f6-38d775789e8f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933124733966*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8511be94-47fa-454c-987b-4ce482f10fab"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:28\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693312814013*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"91f89fd8-57e4-448a-94e7-4adcadc9bcc2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331281420803`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f0c519bc-f690-4878-afd2-e5f52167e055"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:31\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933131554493*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e3899ae7-67ea-4283-a2b4-78ad19f465a4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933131556488*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b71e8978-c86c-42e8-9284-858704ef1913"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:35\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331350097303`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d0c5584d-b6b1-4714-97de-09927596b4ea"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933135011784*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cc9d7f7d-241c-43f2-96f4-47420124f317"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:38\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331383559628`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"75aa523c-f919-47c4-aa9d-fd6c83b58e55"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331383579884`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"90072e2b-8769-41b5-a9db-31a2b40f3273"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:41\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933141705702*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c3d64d70-e332-41df-8dc1-cef6e10cd4d4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933141707699*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3672d1ed-c74f-4737-956d-8a0b85c9dc85"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:45\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933145003209*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"03aee5e8-eae2-4748-9beb-722c0127578c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693314500528*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5de1bef2-51c6-4c2c-b271-893e96d4d831"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:48\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933148313834*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f226ce5b-877d-4b7d-89fc-664de04ba798"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331483159313`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"539f3828-2e1d-4c86-bd99-db047e03dcb5"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:51\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331520004873`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"06b4500d-c7d1-48a4-b922-db6961a44103"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331520030193`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f6670619-d043-4b0b-9751-5b7234d1c7c8"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:55\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933155492811*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"38f566db-c8e6-4fce-adfb-bbbb355e2c51"],

Cell[BoxData[
 TagBox[GridBox[{
    {"9", "9"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331554948683`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"db8990db-86b3-4d6a-be0c-31229d781328"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:25:59\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933159689892*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0ffe8694-9459-4d15-940b-2ff689793434"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933159691969*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e1552e33-0d24-4698-8ca4-3f69988ec6c7"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:03\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933163936504*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3bbe0f86-0af7-479d-9997-f0b47852f558"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693316393848*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1da5ea76-15aa-4982-96e2-233f749570a1"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:08\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933168127512*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6f95a646-3b0d-471b-8dcb-55eb1f49c8b1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331681296663`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"60f9d0aa-f2bf-4e0c-a6cf-6be241fab9b7"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:12\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933172415161*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"11313d40-bb25-4f76-ad33-cf68eef8ec7b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933172417235*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"52a1f2a4-7ad8-4cfb-82f4-0b1bf5479406"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:16\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969331766073303`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"06defc89-d4a3-438e-88ef-6d8022829b61"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933176609323*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d773b058-14ba-495f-88c5-67cbc117f369"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:20\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933180798686*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"eb9da1dd-c941-4684-ae88-fdef619003bb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933180800713*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ca3383af-54ae-49c9-9c16-e409961741db"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:25\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933185050207*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5b10b62d-545b-4d32-b7cc-59a1b66cf02d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933185052389*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"249aa95d-72ce-4133-9c9e-399b1155a211"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:29\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933189387285*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a27c85d6-59ec-4a53-b79f-3ed59fdf37ca"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693318938946*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6a62f5de-cb83-452d-93dd-b62ac72b35a3"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:33\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933193690742*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b7cd9041-757b-4476-8d92-789ff5eac940"],

Cell[BoxData[
 TagBox[GridBox[{
    {"18", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933193692986*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6cfaf63c-f3f3-4698-88a6-361ae3727e04"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:38\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693319817875*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bfd17078-4e4c-44f2-941e-96134fc741c2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "9"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933198181014*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e9bfe127-3c82-4254-b3cf-e0c716a565f5"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:43\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933203489484*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"068b43e1-64bb-4b17-8b09-e39b8494a217"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933203491534*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"73d368cc-194f-4286-9c20-809e14523108"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:48\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693320875229*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3210d989-64cb-4853-803e-242a457996c1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332087545843`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"80efff9a-71a2-44c6-a816-7a376147ab94"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:54\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332141216383`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"39a067b6-9101-4dc6-bee7-0ed801d028f6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332141243153`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0f23cb9c-83ae-4fa9-895e-2ec6c9550916"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:26:59\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933219311698*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c7ffe498-010c-49c9-922e-66e3af80a004"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933219313735*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e169370b-a91c-4902-aed4-d3aaa3a8ee45"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:04\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332245707197`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0859c5b3-e833-4edb-a3b3-89b3283641ae"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933224572856*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"52f0d439-82ca-48bc-a2cd-4693a022a26c"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:09\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332297643414`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5ce74038-2f8e-41e5-ab00-a1210795b5eb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933229766348*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4c010853-db97-4642-8923-29346f15255b"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:15\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332350865993`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bdc5bbfb-8c5f-4c82-ba64-cd63e87f267b"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693323508892*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fcaf6c7f-d277-4f3b-a591-721c93abaab6"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:20\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933240315606*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f0e35835-9c56-42c2-8be9-7f10f857091a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"18", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693324031773*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"533d084f-06f1-4911-a63d-4b54610a5091"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:25\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693324577171*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f53fe154-6848-4926-ad9d-509cf387ae8e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"19", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933245773807*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"dad29ad9-04ad-4460-916c-5f2a9cf5f70a"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:31\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933251211527*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9842acc1-90fc-4a72-9055-84afa7760a9a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"10", "10"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933251213583*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"51ad9bb5-34b7-44e9-af6d-4d33a03db2cb"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:37\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933257685087*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"46981346-2e9f-4d53-8bec-56b1045028d1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "9"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933257687168*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7d21205c-8d33-43ef-9f0f-19184df80965"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:44\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933264178187*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ed95a837-3964-418f-9c4b-ebcaf9be2bdb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933264180254*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"54a130d3-e3ac-4373-9bfa-794f0680fa7e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:50\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332706599083`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2a636d71-eada-4258-b0e9-97f81641ba8a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332706619253`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9cfe1fa2-4b82-4a3f-a63a-4021cd9878a0"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:27:57\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933277225678*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d03a3ed1-d124-47f6-8fff-bb1e8673eb25"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332772277603`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"427f5da8-cff5-4872-ba94-be7ed34d2cb0"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:03\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933283632159*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"78eda1eb-2bc7-4c9f-95ef-6c2671dfc0b2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969332836342583`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c4ba1491-dc7a-4c74-98c7-ec6b366288aa"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:10\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933290011364*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e67dae81-465d-41b3-889e-06eba6612d11"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933290013413*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"045ebe50-b2b4-45b2-8806-aaa7c86f1cb4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:16\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933296374811*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e6a89115-2f4d-42ee-b5c3-8c98ead52474"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933296376978*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8d657a42-c948-469c-8342-4075de726a91"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:22\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969333027402697`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a19504af-ea1b-4ec4-ba2d-336caa4ca462"],

Cell[BoxData[
 TagBox[GridBox[{
    {"18", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969333027423573`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a3089759-964e-4d1e-8beb-3c109c247da7"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:29\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969333091797533`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"98ad8a17-1082-42de-94e5-5d066aecb0a7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"19", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933309182395*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5df87fcc-76e1-4cef-aa75-5ea23c32daa8"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:35\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933315784575*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2b7c5e51-08de-4199-ad85-d248f83dbd05"],

Cell[BoxData[
 TagBox[GridBox[{
    {"20", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933315786757*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4651fac9-926b-4946-90ad-aab9baac2a0d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:42\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933322531363*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4f631325-0712-4f85-8138-2674452d658c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "10"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933322535387*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"17205e54-f383-451e-9d91-3db9bdbf577d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:50\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933330481057*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d4e055b7-e3e3-4b74-aeed-ac9d735a0ad9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "9"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933330483376*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"52c5a963-cca4-406a-8ac6-100501f7c55d"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:28:58\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933338292301*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a900a47a-0506-4356-a03b-55eb318462b1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933338294599*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2a9867e3-ab54-4cf9-aa0c-98c73fc28ff2"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:29:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933346122135*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5915d732-96d4-4b46-afd7-9c4fc7063896"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969333461243467`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"84290b5b-f6ae-4c5c-aec4-35c24288b215"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:29:13\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933353945416*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"743e530d-3cd9-487f-b5ec-d529c138dc7f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969333539474916`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e3275f72-cc10-4798-8724-099803301436"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:29:21\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969333616749773`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3984f9f9-5266-47d1-a319-9a3f2aace9f5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933361677186*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5f6434b9-66c9-473e-b5bb-452cc380bd18"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:29:29\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933369444167*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6bcc64dd-7072-4ad6-897a-b9683565b244"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933369446106*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fcae933e-12b5-40f4-b641-144dee3c5afc"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:29:37\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969333773389*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"caa2f6d4-5548-40f7-9eca-d7abf2356cbc"],

Cell[BoxData[
 TagBox[GridBox[{
    {"18", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933377341057*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3f72afa3-319d-4f7e-91b5-e0186a4421b4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:29:45\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933385045534*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7e342634-40e9-4235-8695-1fdfcdb2d206"],

Cell[BoxData[
 TagBox[GridBox[{
    {"19", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969333850475616`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"481286dd-6bee-470d-9d1b-4cd73828ea76"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:29:52\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933392940847*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"05e35366-e1d2-40fc-9b7a-a35e5b775ef3"],

Cell[BoxData[
 TagBox[GridBox[{
    {"20", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933392942939*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0f0144bd-2a3b-4e70-a198-aab829e42eee"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:30:01\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933401061532*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cb0c33eb-6ae2-485d-bb55-c05f17df0f55"],

Cell[BoxData[
 TagBox[GridBox[{
    {"21", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933401063908*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"26b05c23-158e-46c0-857b-c4fb59b446fd"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:30:10\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969334101372223`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"71fa1905-4a21-4905-8c74-4e111faf9ea0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"11", "11"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933410139501*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2c18c060-de92-4f2b-9be5-60e2381f2c93"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:30:20\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969334202225924`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0a11f2d5-0be4-4427-80da-e667e7ff1e34"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "10"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933420224972*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"805fba3d-bef7-4b45-a688-49b668499f96"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:30:31\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933431974428*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bd8c9e96-74b9-4878-97c6-7b8545800a9a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "9"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933431977004*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5f1fe459-2c3a-413e-a452-61e572eb861c"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:30:44\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933444286632*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d34a565a-c8d2-419d-857e-b2bdb85b3210"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693344428916*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3df2d9e1-2f89-40f7-9e35-9aae71383b51"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:30:55\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933455185285*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"682a3eb7-a087-45c8-a22b-82d3564243f8"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969334551875362`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fd72a82a-4052-4142-bc61-6a10a7a46855"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:31:05\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693346532695*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8e942f0f-ec45-4c66-8925-1339acc5bf4a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969334653292913`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d0b65110-b7c0-4299-a423-cd900c608c92"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:31:15\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693347530831*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c1c0d9c0-da25-40fb-80d2-afb1f1e4a51e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969334753104467`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"04f294a6-506e-4057-ad41-d840305790a4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:31:25\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933485241057*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5187f1e8-585e-4faa-a12e-94481f31543c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"18", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933485243338*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"10914015-b5ba-459c-b435-0b2058feca69"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:31:35\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933495598379*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8f594bce-1e5d-49e3-943a-3d3af137f5ea"],

Cell[BoxData[
 TagBox[GridBox[{
    {"19", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969334956005783`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"53f50fee-7072-45d6-bd5f-a8e50edff2fe"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:31:45\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933505704831*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bb19559a-794e-4c75-89fb-dfa1f3c52389"],

Cell[BoxData[
 TagBox[GridBox[{
    {"20", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933505707058*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ff662123-ba91-4102-94ca-5a64592d65bb"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:31:55\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933515449703*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b00b9bcf-5c83-47fe-b1ec-e39dd4a6a9fe"],

Cell[BoxData[
 TagBox[GridBox[{
    {"21", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693351545196*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c36337c4-1340-478e-bf45-1223b8b5663b"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:32:05\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933525309967*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bd591670-c327-41ff-be20-5bf14481f99c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"22", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933525312263*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b4ea9b09-c491-4334-86dc-c9b6fbc96a75"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:32:15\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933535579534*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"593f6e32-69b1-4300-992e-0d467fa1d5aa"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "11"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933535623701*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d69243c5-e89d-4913-aa6d-b42ce0e845b4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:32:27\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969335475834703`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c580b306-6110-4ba0-b93d-c48acf1544ad"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "10"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969335476270514`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6cb75c3e-f374-4aab-a796-0955b2beaf34"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:32:39\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933559473563*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"26b390c1-5a22-47ef-9714-20b9191b5b57"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "9"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969335594824944`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"52950837-d4a0-4341-b404-cfc490c67e36"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:32:51\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933571173547*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d19e592b-c453-43a8-b259-beb30bd6dde0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933571185507*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4cd77820-5d86-4eed-b0d5-440a0de808e2"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:33:02\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933582876615*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cd6e3c09-3516-43c9-a805-900dbe1f9c60"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969335828865433`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7f2057ba-b79b-481a-8e33-dae9b04e5add"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:33:14\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933594428643*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"95f88001-6b4e-4585-9081-d6b0a4c6bcdf"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969335944718943`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c1d96476-4811-4cae-b7bc-c64fac6e7977"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:33:26\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933606033325*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"228d3bb2-48ae-41f5-ba7a-a4b1792e2937"],

Cell[BoxData[
 TagBox[GridBox[{
    {"18", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933606077425*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e66d5a87-a5e5-4385-9782-0d084d90b8b9"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:33:37\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933617673478*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"eeb2d190-4482-4213-ac88-cc00d525f0a8"],

Cell[BoxData[
 TagBox[GridBox[{
    {"19", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933617682996*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c33cec64-75bd-42b9-b769-fae0ac7cafab"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:33:49\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969336294235783`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"05250be2-1c24-41d0-86f5-207ffc514570"],

Cell[BoxData[
 TagBox[GridBox[{
    {"20", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933629432582*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2aade339-c67b-4ba5-ada0-289da494de75"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:34:00\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933640981102*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3ee07c2c-44cc-43c0-a6e4-343aafec3a61"],

Cell[BoxData[
 TagBox[GridBox[{
    {"21", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969336410251493`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2bb732f5-5761-4d79-b921-4dfef58316e3"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:34:12\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969336526236143`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8b400b1b-4234-4cce-8ee7-5e4ef54c4f13"],

Cell[BoxData[
 TagBox[GridBox[{
    {"22", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933652632834*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"28a59af9-ab9a-4079-b5a4-fee2c439c2d7"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:34:24\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969336644236307`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2fdae7d3-ae94-4be4-bd06-67b4e179b50d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"23", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933664432399*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0f022fc3-339a-4cd8-83b0-bbedf4e1fbef"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:34:36\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933676674137*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7cb49719-b28b-4dc4-a61b-92bed5dd51ee"],

Cell[BoxData[
 TagBox[GridBox[{
    {"12", "12"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933676683692*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"aa4180c7-b80d-44c1-973f-4cfa9a1a1fcc"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:34:50\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693369057478*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"723fc40b-2efc-403e-af27-85888124d518"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "11"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969336905835867`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f6bae69f-0497-496e-8d28-81cb4ed694ac"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:35:04\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933704574313*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"40ae7a87-aaf7-416d-bebd-8a0cff2c5b7c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "10"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969337045837727`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"086ce972-61d2-438e-8dbd-45943eab4c9a"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:35:19\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933719524187*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fddb32f6-91a5-4953-987f-5ff7c54a8d8f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "9"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969337195336246`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b9408b3a-fba1-4401-afe6-1b08397a3578"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:35:34\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933734123632*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7154794c-bc50-4b35-93c6-f9a5f6f7795e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933734131875*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"124b21f1-fdc0-4f69-ba52-7878b7b2eef8"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:35:48\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969337484250393`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ae154be0-34d8-4177-9506-31465d59bebd"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933748434291*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0c722793-43a8-49b6-91b7-2a20ea00cc35"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:36:02\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.89693376237462*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4d9755d3-6907-437b-81d9-91fdc167d9f1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"18", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969337623866787`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a080509a-eaa6-4c12-bab6-5981943d0caf"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:36:16\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933776274886*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5cd028d3-2769-45b7-885e-346562e0b276"],

Cell[BoxData[
 TagBox[GridBox[{
    {"19", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933776284568*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3c58f577-2477-44c0-b9e3-10ecdf62bfbe"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:36:30\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933790325244*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"abcd69b0-41aa-4027-bc16-0f345ed580c9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"20", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933790336451*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"79d7d847-81ac-4de2-b8c0-2b79fe66ab45"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:36:44\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933804374836*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"20b1ee50-110f-4551-b46b-67792d3eed59"],

Cell[BoxData[
 TagBox[GridBox[{
    {"21", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933804383716*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"640497ba-9609-4e91-ad09-b7ec7a3982f8"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:36:58\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969338182249317`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fe324e8b-c604-40e5-8022-d56392e79529"],

Cell[BoxData[
 TagBox[GridBox[{
    {"22", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933818234068*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"67741c77-567c-4e95-9933-b2e512482308"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:37:12\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933832174822*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"61aabcff-8312-44a0-b9b1-1c6fdfe58089"],

Cell[BoxData[
 TagBox[GridBox[{
    {"23", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933832184485*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"98dd789a-162f-4026-a431-5d1c8dbabf5c"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:37:26\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969338464818583`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2aa6dd44-1e94-4859-a006-80debb395348"],

Cell[BoxData[
 TagBox[GridBox[{
    {"24", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933846525083*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ba18a5b8-f27c-4903-89ed-1b3c24c52bfc"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:37:41\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933861475677*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"798cc98b-afa6-4f80-a29f-1d10e2e553a1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"13", "12"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933861486298*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4be481cb-fec2-4130-9087-60f7ce06042f"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:37:58\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933878626791*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1063e341-6f13-4119-b88d-b80d89928513"],

Cell[BoxData[
 TagBox[GridBox[{
    {"14", "11"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933878636235*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bf6204d0-a9df-41de-97e1-22f698af9fa6"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:38:15\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933895375844*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0d7f50a0-63cb-432d-bdab-f761d8687c37"],

Cell[BoxData[
 TagBox[GridBox[{
    {"15", "10"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969338953852873`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d8994fd4-f0dd-4a28-b075-911c3549cf41"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:38:32\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933912275614*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"482c497b-33b8-4951-9335-ef12095c2cc8"],

Cell[BoxData[
 TagBox[GridBox[{
    {"16", "9"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933912285036*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c6ce5bdd-ccba-4cfa-91bc-10b242a8be39"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:38:49\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933929738667*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a71ecd84-24a1-461f-9450-d8f3350d63eb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"17", "8"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933929782918*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4ae785f0-9beb-4db8-b198-c56dad78610e"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:39:06\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933946476226*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"386c21ca-44ad-46fd-8a43-40b6bb5c4e59"],

Cell[BoxData[
 TagBox[GridBox[{
    {"18", "7"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969339464878674`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e487d7ee-d2c6-4b3d-86b0-6c83f41e09d3"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:39:23\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933963076902*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"dba5d542-aa80-4695-a90d-ffd413ae8090"],

Cell[BoxData[
 TagBox[GridBox[{
    {"19", "6"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933963088656*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"266f19ed-4ac5-407c-ab7b-99dc374f3bc0"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:39:40\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933980077012*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4d2a6d70-e87c-40a7-a96a-e8545523d099"],

Cell[BoxData[
 TagBox[GridBox[{
    {"20", "5"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933980086594*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"83e1ab67-fbe6-4ce3-a0d8-d3b0f4ef2415"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:39:57\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969339976307297`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f1b4d951-15c7-41a9-9a41-352736fc3ca9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"21", "4"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896933997639776*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f3d7e9ce-ba58-4ab4-8ded-1f342d8f7003"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:40:15\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896934015028184*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bc2bb7c4-16da-44e3-8cd3-8bf7744caac9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"22", "3"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896934015039213*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0a22a75a-dc43-4351-bd96-6e07c16a6609"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:40:31\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896934031776636*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"15955001-d1c5-417e-9ad7-8caee4de2f60"],

Cell[BoxData[
 TagBox[GridBox[{
    {"23", "2"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896934031785924*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6bbea586-86c7-41fe-952f-48d26357d5ed"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:40:49\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969340497766314`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a513a0ad-9c50-4e7e-8ff1-b973d66fe53f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"24", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896934049786799*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ee6c8fc4-bb54-4e67-8f95-89ef1ffd72d4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:07\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896934067685989*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7291b369-1835-4d28-adc4-e7b35b9333c1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"25", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.896934067731554*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ae25151f-e9ee-4bf6-a0fd-edbd9128ce2c"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:25\"\>"], "Print",
 CellChangeTimes->{{3.8968590968075867`*^9, 3.896859121219411*^9}, 
   3.8968593336249933`*^9, 3.8969340855772142`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"27417cee-e43e-4fd1-ab92-46bd0ce1ed29"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IdentifyMinor", "[", 
    RowBox[{"jj_", ",", "kk_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"term", "=", 
      RowBox[{"Det", "[", 
       RowBox[{"Outer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"s", ",", "#1", ",", "#2"}], "]"}], "&"}], ",", "jj", ",", 
         "kk"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq", "=", 
      RowBox[{"term", "-", 
       RowBox[{"(", 
        RowBox[{"form", "=", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["p", "k"], "[", "s", "]"}], 
             RowBox[{
              SubscriptBox["F", "k"], "[", "s", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"n", "=", 
               RowBox[{
                RowBox[{"Total", "[", "jj", "]"}], "+", 
                RowBox[{"Total", "[", "kk", "]"}], "+", 
                RowBox[{"Length", "[", "jj", "]"}]}]}]}], "}"}]}], "]"}], "/", 
          RowBox[{"F", "[", "s", "]"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pn", ",", "rn"}], "}"}], "=", 
      RowBox[{"Transpose", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "k"], "[", "s", "]"}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["p", "k"], "'"}], "[", "s", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", ",", "A"}], "}"}], "=", 
      RowBox[{"CoefficientArrays", "[", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Thread", "[", 
           RowBox[{
            RowBox[{"Flatten", "@", 
             RowBox[{"CoefficientList", "[", 
              RowBox[{"eq", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"q", "[", "s", "]"}], ",", 
                 RowBox[{
                  RowBox[{"q", "'"}], "[", "s", "]"}]}], "}"}]}], "]"}]}], "==",
             "0"}], "]"}], ",", "True"}], "]"}], ",", "pn"}], "]"}]}], ";", 
     "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"Dimensions", "[", "A", "]"}], "]"}], ";", "\n", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"LinearSolve", "[", 
        RowBox[{"A", ",", 
         RowBox[{"-", "b"}]}], "]"}], "//", "Expand"}], "]"}], ";", 
     RowBox[{"Identify", "[", 
      RowBox[{"term", ",", "s", ",", "n", ",", "True"}], "]"}], ";"}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8965126876819267`*^9, 3.896512744960136*^9}, {
  3.896512814465547*^9, 3.8965128893605947`*^9}, {3.8968590301761208`*^9, 
  3.896859036676403*^9}, {3.896859149255068*^9, 3.896859149987309*^9}, {
  3.896932966496788*^9, 3.896932967241211*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c3e0d68e-dd02-4f06-83ea-4d44e69700e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8965132494958553`*^9, 3.8965132506982183`*^9}, {
   3.896859141449687*^9, 3.896859142575581*^9}, {3.8968592019613523`*^9, 
   3.896859204812944*^9}, 3.896932974526696*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"cdb178ab-19b9-4256-8a92-208acba27292"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:26\"\>"], "Output",
 CellChangeTimes->{3.896859206618697*^9, 3.896860414352296*^9, 
  3.896934086225535*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"654d26a7-28f8-40b5-9f4f-5d8955792f59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.896859153596533*^9, 3.896859206621531*^9, 
  3.89686041449962*^9, 3.896934086586691*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"20e9ee87-e086-49c5-b477-c033c6346a16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "6"], ",", 
   RowBox[{"-", 
    FractionBox["s", "3"]}], ",", "0", ",", 
   FractionBox["1", "12"]}], "}"}]], "Print",
 CellChangeTimes->{3.896859153596533*^9, 3.896859206621531*^9, 
  3.89686041449962*^9, 3.896934086627388*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"116c9ff7-ec35-4fb4-b456-24a4b1458ae6"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["1", "6"], 
     RowBox[{"-", 
      FractionBox["s", "3"]}], "0", 
     FractionBox["1", "12"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.896859153596533*^9, 3.896859206621531*^9, 
  3.89686041449962*^9, 3.8969340866790667`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"0b31bcdd-11ad-4e3f-bee0-bc89b8e5eed8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "//", "MatrixForm"}], ",", 
     RowBox[{
      RowBox[{"-", "b"}], "//", "MatrixForm"}]}], "}"}], "}"}], "//", 
  "TableForm"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"d505a764-94a6-4ddc-b2c0-e3551362699c"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0", "2"},
         {"0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "0", "2", "0"},
         {"0", "0", "0", "8"},
         {"s", "1", "0", 
          RowBox[{"2", " ", "s"}]},
         {"0", 
          RowBox[{"2", " ", "s"}], "3", "0"},
         {"0", "0", 
          RowBox[{"3", " ", "s"}], "6"},
         {"0", "0", "0", 
          RowBox[{"4", " ", "s"}]},
         {"0", "0", "0", 
          RowBox[{
           RowBox[{"-", "8"}], " ", "s"}]},
         {"1", 
          RowBox[{"-", 
           SuperscriptBox["s", "2"]}], 
          RowBox[{
           RowBox[{"-", "3"}], " ", "s"}], "1"},
         {"0", "2", 
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["s", "2"]}], 
          RowBox[{
           RowBox[{"-", "12"}], " ", "s"}]},
         {"0", "0", "3", 
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["s", "2"]}]},
         {"0", "0", "0", "4"},
         {"0", "0", "0", 
          RowBox[{"-", "8"}]},
         {"0", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "s"}], 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["s", "3"]}], 
          RowBox[{"6", " ", 
           SuperscriptBox["s", "2"]}]},
         {"0", "0", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "s"}], 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "3"]}]}]},
         {"0", "0", "0", 
          RowBox[{
           RowBox[{"-", "12"}], " ", "s"}]},
         {"0", 
          RowBox[{"-", "1"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"]}], 
          RowBox[{
           RowBox[{"12", " ", "s"}], "-", 
           SuperscriptBox["s", "4"]}]},
         {"0", "0", 
          RowBox[{"-", "3"}], 
          RowBox[{"12", " ", 
           SuperscriptBox["s", "2"]}]},
         {"0", "0", "0", 
          RowBox[{"-", "6"}]},
         {"0", "0", 
          RowBox[{"3", " ", "s"}], 
          RowBox[{"6", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "3"]}]}]},
         {"0", "0", "0", 
          RowBox[{"12", " ", "s"}]},
         {"0", "0", "1", 
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           SuperscriptBox["s", "2"]}]},
         {"0", "0", "0", "4"},
         {"0", "0", "0", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "s"}]},
         {"0", "0", "0", 
          RowBox[{"-", "1"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[
       SparseArray[
        Automatic, {28, 4}, 0, {
         1, {{0, 2, 3, 4, 5, 6, 7, 10, 12, 14, 15, 16, 20, 23, 25, 26, 27, 30,
            32, 33, 36, 38, 39, 41, 42, 44, 45, 46, 47}, {{1}, {4}, {2}, {
           3}, {4}, {3}, {4}, {1}, {2}, {4}, {2}, {3}, {3}, {4}, {4}, {4}, {
           1}, {2}, {3}, {4}, {2}, {3}, {4}, {3}, {4}, {4}, {4}, {2}, {3}, {
           4}, {3}, {4}, {4}, {2}, {3}, {4}, {3}, {4}, {4}, {3}, {4}, {4}, {
           3}, {4}, {4}, {4}, {4}}}, {-1, 2, -1, -1, -1, 2, 8, $CellContext`s,
            1, 2 $CellContext`s, 2 $CellContext`s, 3, 3 $CellContext`s, 6, 
           4 $CellContext`s, (-8) $CellContext`s, 
           1, -$CellContext`s^2, (-3) $CellContext`s, 1, 
           2, (-3) $CellContext`s^2, (-12) $CellContext`s, 
           3, (-6) $CellContext`s^2, 
           4, -8, (-2) $CellContext`s, -3 + $CellContext`s^3, 
           6 $CellContext`s^2, (-6) $CellContext`s, -12 + 
           4 $CellContext`s^3, (-12) $CellContext`s, -1, 3 $CellContext`s^2, 
           12 $CellContext`s - $CellContext`s^4, -3, 12 $CellContext`s^2, -6, 
           3 $CellContext`s, 6 - 4 $CellContext`s^3, 12 $CellContext`s, 
           1, (-6) $CellContext`s^2, 4, (-4) $CellContext`s, -1}}]]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           FractionBox["s", "3"]},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox["1", "12"]}]},
          {"0"},
          {
           FractionBox["2", "3"]},
          {"0"},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["s", "2"]}], "3"]}]},
          {
           FractionBox["1", "2"]},
          {
           FractionBox["s", "3"]},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "s"}], "3"]}]},
          {
           RowBox[{
            FractionBox["1", "4"], "+", 
            FractionBox[
             SuperscriptBox["s", "3"], "3"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             RowBox[{"5", " ", "s"}], "3"]}]},
          {
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["s", "2"], "2"]}]},
          {
           FractionBox["1", "3"]},
          {
           RowBox[{"-", 
            FractionBox["2", "3"]}]},
          {
           FractionBox[
            RowBox[{"7", " ", 
             SuperscriptBox["s", "2"]}], "6"]},
          {
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             SuperscriptBox["s", "3"], "3"]}]},
          {
           RowBox[{"-", "s"}]},
          {
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", "s"}], "3"], "-", 
            FractionBox[
             SuperscriptBox["s", "4"], "12"]}]},
          {
           SuperscriptBox["s", "2"]},
          {
           RowBox[{"-", 
            FractionBox["1", "2"]}]},
          {
           RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox[
             SuperscriptBox["s", "3"], "3"]}]},
          {"s"},
          {
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["s", "2"], "2"]}]},
          {
           FractionBox["1", "3"]},
          {
           RowBox[{"-", 
            FractionBox["s", "3"]}]},
          {
           RowBox[{"-", 
            FractionBox["1", "12"]}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[
        SparseArray[
        Automatic, {28}, 0, {
         1, {{0, 24}, {{2}, {4}, {6}, {8}, {9}, {10}, {11}, {12}, {13}, {
           14}, {15}, {16}, {17}, {18}, {19}, {20}, {21}, {22}, {23}, {24}, {
           25}, {26}, {27}, {28}}}, {Rational[1, 3] $CellContext`s, 
           Rational[-1, 12], 
           Rational[2, 3], Rational[-2, 3] $CellContext`s^2, 
           Rational[1, 2], Rational[1, 3] $CellContext`s, 
           Rational[-2, 3] $CellContext`s, Rational[1, 4] + 
           Rational[1, 3] $CellContext`s^3, Rational[-5, 3] $CellContext`s, 
           Rational[-1, 2] $CellContext`s^2, 
           Rational[1, 3], 
           Rational[-2, 3], Rational[7, 6] $CellContext`s^2, -1 + 
           Rational[1, 3] $CellContext`s^3, -$CellContext`s, 
           Rational[4, 3] $CellContext`s + 
           Rational[-1, 12] $CellContext`s^4, $CellContext`s^2, 
           Rational[-1, 2], Rational[1, 2] + 
           Rational[-1, 3] $CellContext`s^3, $CellContext`s, 
           Rational[-1, 2] $CellContext`s^2, 
           Rational[1, 3], Rational[-1, 3] $CellContext`s, 
           Rational[-1, 12]}}]]]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8968591592070417`*^9, 3.8968592088536882`*^9, 
  3.896860414554592*^9, 3.8969340871386414`*^9},
 CellLabel->
  "Out[26]//TableForm=",ExpressionUUID->"8acd2168-d9c1-47f2-9c83-\
07b9c44028b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896513220959566*^9, 3.896513221988291*^9}, {
   3.896859214189685*^9, 3.896859218710396*^9}, 3.8969329781233587`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"9824b34e-5082-40e6-89fc-41dddf8be5d1"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:27\"\>"], "Output",
 CellChangeTimes->{3.896860414587411*^9, 3.8969340874886827`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"1712f74b-be1e-4e29-a090-832045170f6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{3.896513223959819*^9, 3.896514399010273*^9, 
  3.896860414589713*^9, 3.8969340875293903`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"cba5b24c-c378-4b58-afc3-c9be1940a2e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["s", "18"]}], ",", 
   FractionBox[
    SuperscriptBox["s", "2"], "9"], ",", 
   RowBox[{"-", 
    FractionBox["1", "24"]}], ",", 
   RowBox[{"-", 
    FractionBox["s", "18"]}], ",", "0", ",", 
   FractionBox["1", "144"]}], "}"}]], "Print",
 CellChangeTimes->{3.896513223959819*^9, 3.896514399010273*^9, 
  3.896860414589713*^9, 3.896934087536639*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"98396e4f-a095-4a85-bb89-32d09bb401a6"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox["s", "18"]}], 
     FractionBox[
      SuperscriptBox["s", "2"], "9"], 
     RowBox[{"-", 
      FractionBox["1", "24"]}], 
     RowBox[{"-", 
      FractionBox["s", "18"]}], "0", 
     FractionBox["1", "144"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.896513223959819*^9, 3.896514399010273*^9, 
  3.896860414589713*^9, 3.8969340875839243`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"b06437db-3b66-4da8-8fae-23d0d8ac1b4e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896513186560958*^9, 3.896513192181769*^9}, {
   3.896859225451202*^9, 3.8968592530527363`*^9}, 3.896932980688547*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"380ba604-9023-4111-86d5-ab9c79697b26"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:27\"\>"], "Output",
 CellChangeTimes->{3.896860414640176*^9, 3.896934087676675*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"6e8db56f-5cd9-4b34-8352-c5480a3fc234"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{3.896513192572894*^9, 3.896514399076527*^9, 
  3.896860414642734*^9, 3.896934087684291*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"211f36d8-300a-46df-854f-7b04a66cbd5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["s", "10"], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["s", "2"], "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["3", "40"]}], ",", "0", ",", "0", ",", 
   FractionBox["1", "80"]}], "}"}]], "Print",
 CellChangeTimes->{3.896513192572894*^9, 3.896514399076527*^9, 
  3.896860414642734*^9, 3.896934087689164*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"f0c0e40c-1ea5-4c9a-b1e1-ee384953d2c5"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["s", "10"], 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["s", "2"], "5"]}], 
     RowBox[{"-", 
      FractionBox["3", "40"]}], "0", "0", 
     FractionBox["1", "80"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.896513192572894*^9, 3.896514399076527*^9, 
  3.896860414642734*^9, 3.8969340877337027`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"4ccda8e6-9444-4a61-8f99-8eeae32f0168"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896513142301611*^9, 3.8965131443027353`*^9}, {
   3.8968592273647757`*^9, 3.8968592549761057`*^9}, 3.89693298281374*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"74a67017-3014-4158-9506-e8d31ed960ac"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:28\"\>"], "Output",
 CellChangeTimes->{3.896860414706604*^9, 3.8969340880866833`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"70c2f791-fa0f-48de-a68b-b2a79c6271a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"116", ",", "8"}], "}"}]], "Print",
 CellChangeTimes->{3.89651314517902*^9, 3.8965143991439877`*^9, 
  3.896860414726*^9, 3.896934088125537*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c42ea07b-eea4-415a-b371-3c33b1a20bf5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["s", "2"], "30"], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "80"]}], "-", 
    FractionBox[
     SuperscriptBox["s", "3"], "15"]}], ",", "0", ",", 
   FractionBox[
    SuperscriptBox["s", "2"], "15"], ",", 
   FractionBox["1", "240"], ",", 
   RowBox[{"-", 
    FractionBox["s", "60"]}], ",", "0", ",", 
   FractionBox["1", "960"]}], "}"}]], "Print",
 CellChangeTimes->{3.89651314517902*^9, 3.8965143991439877`*^9, 
  3.896860414726*^9, 3.8969340881285686`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2337b1ff-1081-4beb-8e90-173f13bf803b"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox[
      SuperscriptBox["s", "2"], "30"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "80"]}], "-", 
      FractionBox[
       SuperscriptBox["s", "3"], "15"]}], "0", 
     FractionBox[
      SuperscriptBox["s", "2"], "15"], 
     FractionBox["1", "240"], 
     RowBox[{"-", 
      FractionBox["s", "60"]}], "0", 
     FractionBox["1", "960"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.89651314517902*^9, 3.8965143991439877`*^9, 
  3.896860414726*^9, 3.896934088327458*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ebb0b9d5-aac8-4862-b9d2-20bc9e030393"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896513052079174*^9, 3.896513056988446*^9}, {
   3.8968592288047733`*^9, 3.896859256870948*^9}, 3.896932984708549*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"7d987a48-4806-4131-983a-c92d14f10772"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:28\"\>"], "Output",
 CellChangeTimes->{3.896860414985325*^9, 3.896934088386538*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"73d95835-465f-41dc-b425-65690846bdb9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"316", ",", "13"}], "}"}]], "Print",
 CellChangeTimes->{3.896513057680966*^9, 3.896514399407666*^9, 
  3.896860415058025*^9, 3.8969340885793543`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"4583c41a-4d38-4ba8-b995-36ac3fce744f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["38", "4725"], "+", 
    FractionBox[
     RowBox[{"127", " ", 
      SuperscriptBox["s", "3"]}], "1575"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1163", " ", "s"}], "9450"]}], "-", 
    FractionBox[
     RowBox[{"59", " ", 
      SuperscriptBox["s", "4"]}], "350"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"487", " ", 
       SuperscriptBox["s", "2"]}], "4200"]}], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      SuperscriptBox["s", "5"]}], "1575"]}], ",", 
   RowBox[{
    FractionBox["71", "18900"], "+", 
    FractionBox[
     RowBox[{"2627", " ", 
      SuperscriptBox["s", "3"]}], "18900"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"1027", " ", "s"}], "15120"], "+", 
    FractionBox[
     RowBox[{"107", " ", 
      SuperscriptBox["s", "4"]}], "6300"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"71", " ", 
      SuperscriptBox["s", "2"]}], "12600"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8400"]}], "-", 
    FractionBox[
     RowBox[{"71", " ", 
      SuperscriptBox["s", "3"]}], "37800"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"11", " ", "s"}], "5040"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["s", "2"]}], "5600"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "9450"]}], ",", 
   FractionBox["s", "33600"], ",", "0", ",", 
   FractionBox["1", "302400"]}], "}"}]], "Print",
 CellChangeTimes->{3.896513057680966*^9, 3.896514399407666*^9, 
  3.896860415058025*^9, 3.896934088788261*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"ad813c2c-20b7-47b3-9aa2-5698d0673bf9"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      FractionBox["38", "4725"], "+", 
      FractionBox[
       RowBox[{"127", " ", 
        SuperscriptBox["s", "3"]}], "1575"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1163", " ", "s"}], "9450"]}], "-", 
      FractionBox[
       RowBox[{"59", " ", 
        SuperscriptBox["s", "4"]}], "350"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"487", " ", 
         SuperscriptBox["s", "2"]}], "4200"]}], "-", 
      FractionBox[
       RowBox[{"23", " ", 
        SuperscriptBox["s", "5"]}], "1575"]}], 
     RowBox[{
      FractionBox["71", "18900"], "+", 
      FractionBox[
       RowBox[{"2627", " ", 
        SuperscriptBox["s", "3"]}], "18900"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"1027", " ", "s"}], "15120"], "+", 
      FractionBox[
       RowBox[{"107", " ", 
        SuperscriptBox["s", "4"]}], "6300"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"71", " ", 
        SuperscriptBox["s", "2"]}], "12600"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8400"]}], "-", 
      FractionBox[
       RowBox[{"71", " ", 
        SuperscriptBox["s", "3"]}], "37800"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "s"}], "5040"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["s", "2"]}], "5600"]}], 
     RowBox[{"-", 
      FractionBox["1", "9450"]}], 
     FractionBox["s", "33600"], "0", 
     FractionBox["1", "302400"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.896513057680966*^9, 3.896514399407666*^9, 
  3.896860415058025*^9, 3.896934089628469*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"86138cd1-26ac-45ce-91f5-3b6172733702"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896513093917646*^9, 3.8965131040537024`*^9}, {
   3.896859231085791*^9, 3.896859259953767*^9}, 3.896932986504622*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"ee5448c7-18d3-49d0-bae6-ec193b667920"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:30\"\>"], "Output",
 CellChangeTimes->{3.896860416402329*^9, 3.896934090126548*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"5d0b3610-9e1f-430d-b066-a00912bf5f93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"184", ",", "10"}], "}"}]], "Print",
 CellChangeTimes->{3.896513105437956*^9, 3.8965144005287733`*^9, 
  3.8968604164326477`*^9, 3.896934090131401*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d82c5b28-5969-4a51-a067-9029e1823bef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", "135"]}], ",", 
   FractionBox[
    RowBox[{"4", " ", "s"}], "135"], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["s", "2"], "45"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["13", "480"]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["s", "3"]}], "135"]}], ",", 
   FractionBox["s", "120"], ",", 
   FractionBox[
    SuperscriptBox["s", "2"], "120"], ",", 
   FractionBox["1", "1440"], ",", 
   RowBox[{"-", 
    FractionBox["s", "720"]}], ",", "0", ",", 
   FractionBox["1", "17280"]}], "}"}]], "Print",
 CellChangeTimes->{3.896513105437956*^9, 3.8965144005287733`*^9, 
  3.8968604164326477`*^9, 3.8969340902876472`*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"eb26d196-cc40-43eb-aad8-00ff00e8d9f4"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox["2", "135"]}], 
     FractionBox[
      RowBox[{"4", " ", "s"}], "135"], 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["s", "2"], "45"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["13", "480"]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["s", "3"]}], "135"]}], 
     FractionBox["s", "120"], 
     FractionBox[
      SuperscriptBox["s", "2"], "120"], 
     FractionBox["1", "1440"], 
     RowBox[{"-", 
      FractionBox["s", "720"]}], "0", 
     FractionBox["1", "17280"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.896513105437956*^9, 3.8965144005287733`*^9, 
  3.8968604164326477`*^9, 3.896934090627034*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"be40227d-397a-40b9-a3ca-571b029893f1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8965129836629057`*^9, 3.896512990029807*^9}, {
   3.8968592329160013`*^9, 3.896859262042111*^9}, 3.896932990597516*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"277d5b8c-3bfa-4b7f-aa9a-89b3c959611c"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:30\"\>"], "Output",
 CellChangeTimes->{3.8968604168694277`*^9, 3.896934090687311*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"8e28966c-a770-4480-853d-fbc7ca4eea81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"224", ",", "11"}], "}"}]], "Print",
 CellChangeTimes->{3.896512990895941*^9, 3.896514400953596*^9, 
  3.8968604169199038`*^9, 3.8969340907266397`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"730f54d4-648c-41d9-a951-e23e5cef9aaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["s", "2"]}], "315"]}], ",", 
   RowBox[{
    FractionBox["4", "945"], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["s", "3"]}], "105"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"55", " ", "s"}], "1512"]}], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["s", "4"]}], "315"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["s", "2"], "30"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "560"]}], "+", 
    FractionBox[
     RowBox[{"19", " ", 
      SuperscriptBox["s", "3"]}], "1890"]}], ",", 
   FractionBox[
    RowBox[{"3", " ", "s"}], "280"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "5040"]}], ",", 
   RowBox[{"-", 
    FractionBox["s", "3360"]}], ",", "0", ",", 
   FractionBox["1", "60480"]}], "}"}]], "Print",
 CellChangeTimes->{3.896512990895941*^9, 3.896514400953596*^9, 
  3.8968604169199038`*^9, 3.896934090883993*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"c28e672a-1359-440f-af0a-2ea2a3315445"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["s", "2"]}], "315"]}], 
     RowBox[{
      FractionBox["4", "945"], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["s", "3"]}], "105"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"55", " ", "s"}], "1512"]}], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["s", "4"]}], "315"]}], 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["s", "2"], "30"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "560"]}], "+", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["s", "3"]}], "1890"]}], 
     FractionBox[
      RowBox[{"3", " ", "s"}], "280"], "0", 
     RowBox[{"-", 
      FractionBox["1", "5040"]}], 
     RowBox[{"-", 
      FractionBox["s", "3360"]}], "0", 
     FractionBox["1", "60480"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.896512990895941*^9, 3.896514400953596*^9, 
  3.8968604169199038`*^9, 3.8969340913353453`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0025dc6d-f63d-44fd-a52d-66349adddc42"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896512726588019*^9, 3.8965127523397207`*^9}, {
   3.896859235038609*^9, 3.896859263947466*^9}, 3.896932992790329*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"4a749e7a-d9d9-432e-8609-f72a28dbca28"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:31\"\>"], "Output",
 CellChangeTimes->{3.8968604175828943`*^9, 3.8969340918315163`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"232d0963-54c2-46de-9a66-2a8bf1269c5f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"688", ",", "19"}], "}"}]], "Print",
 CellChangeTimes->{
  3.896512759372388*^9, {3.896512845032653*^9, 3.896512893511887*^9}, 
   3.8965144022746897`*^9, 3.896860418423183*^9, 3.8969340926264343`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"9abf8a2a-a236-4bc2-9b2f-b67f1ee2bef8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["121", "25515"]}], "-", 
    FractionBox[
     RowBox[{"529", " ", 
      SuperscriptBox["s", "3"]}], "20790"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1787", " ", "s"}], "449064"]}], "+", 
    FractionBox[
     RowBox[{"1091", " ", 
      SuperscriptBox["s", "4"]}], "31185"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"101273", " ", 
       SuperscriptBox["s", "2"]}], "2993760"]}], "-", 
    FractionBox[
     RowBox[{"2777", " ", 
      SuperscriptBox["s", "5"]}], "124740"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["137407", "17962560"]}], "+", 
    FractionBox[
     RowBox[{"1235533", " ", 
      SuperscriptBox["s", "3"]}], "35925120"], "+", 
    FractionBox[
     RowBox[{"67", " ", 
      SuperscriptBox["s", "6"]}], "10395"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2080679", " ", "s"}], "143700480"], "+", 
    FractionBox[
     RowBox[{"31679", " ", 
      SuperscriptBox["s", "4"]}], "1995840"], "+", 
    FractionBox[
     SuperscriptBox["s", "7"], "31185"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"61703", " ", 
       SuperscriptBox["s", "2"]}], "2566080"]}], "-", 
    FractionBox[
     RowBox[{"48859", " ", 
      SuperscriptBox["s", "5"]}], "8981280"]}], ",", 
   RowBox[{
    FractionBox["526621", "143700480"], "-", 
    FractionBox[
     RowBox[{"45085", " ", 
      SuperscriptBox["s", "3"]}], "4790016"], "-", 
    FractionBox[
     RowBox[{"79", " ", 
      SuperscriptBox["s", "6"]}], "1496880"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"320989", " ", "s"}], "71850240"], "+", 
    FractionBox[
     RowBox[{"24289", " ", 
      SuperscriptBox["s", "4"]}], "17962560"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"9757", " ", 
      SuperscriptBox["s", "2"]}], "3265920"], "+", 
    FractionBox[
     RowBox[{"421", " ", 
      SuperscriptBox["s", "5"]}], "17962560"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5689", "11975040"]}], "+", 
    FractionBox[
     RowBox[{"2209", " ", 
      SuperscriptBox["s", "3"]}], "143700480"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"106517", " ", "s"}], "287400960"]}], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      SuperscriptBox["s", "4"]}], "6531840"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"311", " ", 
      SuperscriptBox["s", "2"]}], "6531840"]}], ",", 
   RowBox[{
    FractionBox["983", "57480192"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["s", "3"]}], "5225472"]}], ",", 
   FractionBox[
    RowBox[{"1583", " ", "s"}], "287400960"], ",", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["s", "2"]}], "71850240"], ",", 
   RowBox[{"-", 
    FractionBox["53", "287400960"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"41", " ", "s"}], "2299207680"]}], ",", "0", ",", 
   FractionBox["1", "2299207680"]}], "}"}]], "Print",
 CellChangeTimes->{
  3.896512759372388*^9, {3.896512845032653*^9, 3.896512893511887*^9}, 
   3.8965144022746897`*^9, 3.896860418423183*^9, 3.89693409367927*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"2e7c3b09-1b76-4e17-90ce-2ddfc2991d48"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox["121", "25515"]}], "-", 
      FractionBox[
       RowBox[{"529", " ", 
        SuperscriptBox["s", "3"]}], "20790"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1787", " ", "s"}], "449064"]}], "+", 
      FractionBox[
       RowBox[{"1091", " ", 
        SuperscriptBox["s", "4"]}], "31185"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"101273", " ", 
         SuperscriptBox["s", "2"]}], "2993760"]}], "-", 
      FractionBox[
       RowBox[{"2777", " ", 
        SuperscriptBox["s", "5"]}], "124740"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["137407", "17962560"]}], "+", 
      FractionBox[
       RowBox[{"1235533", " ", 
        SuperscriptBox["s", "3"]}], "35925120"], "+", 
      FractionBox[
       RowBox[{"67", " ", 
        SuperscriptBox["s", "6"]}], "10395"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"2080679", " ", "s"}], "143700480"], "+", 
      FractionBox[
       RowBox[{"31679", " ", 
        SuperscriptBox["s", "4"]}], "1995840"], "+", 
      FractionBox[
       SuperscriptBox["s", "7"], "31185"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"61703", " ", 
         SuperscriptBox["s", "2"]}], "2566080"]}], "-", 
      FractionBox[
       RowBox[{"48859", " ", 
        SuperscriptBox["s", "5"]}], "8981280"]}], 
     RowBox[{
      FractionBox["526621", "143700480"], "-", 
      FractionBox[
       RowBox[{"45085", " ", 
        SuperscriptBox["s", "3"]}], "4790016"], "-", 
      FractionBox[
       RowBox[{"79", " ", 
        SuperscriptBox["s", "6"]}], "1496880"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"320989", " ", "s"}], "71850240"], "+", 
      FractionBox[
       RowBox[{"24289", " ", 
        SuperscriptBox["s", "4"]}], "17962560"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"9757", " ", 
        SuperscriptBox["s", "2"]}], "3265920"], "+", 
      FractionBox[
       RowBox[{"421", " ", 
        SuperscriptBox["s", "5"]}], "17962560"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5689", "11975040"]}], "+", 
      FractionBox[
       RowBox[{"2209", " ", 
        SuperscriptBox["s", "3"]}], "143700480"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"106517", " ", "s"}], "287400960"]}], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["s", "4"]}], "6531840"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"311", " ", 
        SuperscriptBox["s", "2"]}], "6531840"]}], 
     RowBox[{
      FractionBox["983", "57480192"], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["s", "3"]}], "5225472"]}], 
     FractionBox[
      RowBox[{"1583", " ", "s"}], "287400960"], 
     FractionBox[
      RowBox[{"17", " ", 
       SuperscriptBox["s", "2"]}], "71850240"], 
     RowBox[{"-", 
      FractionBox["53", "287400960"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"41", " ", "s"}], "2299207680"]}], "0", 
     FractionBox["1", "2299207680"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.896512759372388*^9, {3.896512845032653*^9, 3.896512893511887*^9}, 
   3.8965144022746897`*^9, 3.896860418423183*^9, 3.896934098588839*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"b79c27df-da5a-4b6c-aeea-1d6da4f7751c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896512919763843*^9, 3.896512927764429*^9}, {
   3.896859237153887*^9, 3.896859266637536*^9}, 3.896932995383321*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"da147b33-9176-4047-a41f-1e147491a7d4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:38\"\>"], "Output",
 CellChangeTimes->{3.896860424857605*^9, 3.8969340990390663`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"24838b0c-3231-4f7a-b05e-2c8a7ef54a18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"688", ",", "19"}], "}"}]], "Print",
 CellChangeTimes->{3.89651292959975*^9, 3.8965144096446953`*^9, 
  3.896860425882806*^9, 3.896934100025441*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"80287188-fb36-4295-ba7b-5507557b3da5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["18992", "2679075"], "+", 
    FractionBox[
     RowBox[{"268", " ", 
      SuperscriptBox["s", "3"]}], "42525"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"21599", " ", "s"}], "2381400"]}], "-", 
    FractionBox[
     RowBox[{"284", " ", 
      SuperscriptBox["s", "4"]}], "33075"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"5981", " ", 
      SuperscriptBox["s", "2"]}], "382725"], "+", 
    FractionBox[
     RowBox[{"1618", " ", 
      SuperscriptBox["s", "5"]}], "297675"]}], ",", 
   RowBox[{
    FractionBox["2071", "127575"], "-", 
    FractionBox[
     RowBox[{"163753", " ", 
      SuperscriptBox["s", "3"]}], "21432600"], "-", 
    FractionBox[
     RowBox[{"536", " ", 
      SuperscriptBox["s", "6"]}], "297675"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"185557", " ", "s"}], "65318400"]}], "-", 
    FractionBox[
     RowBox[{"31379", " ", 
      SuperscriptBox["s", "4"]}], "10716300"], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["s", "7"]}], "297675"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"32561", " ", 
      SuperscriptBox["s", "2"]}], "6350400"], "+", 
    FractionBox[
     RowBox[{"3601", " ", 
      SuperscriptBox["s", "5"]}], "1786050"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1103", "677376"]}], "+", 
    FractionBox[
     RowBox[{"65897", " ", 
      SuperscriptBox["s", "3"]}], "57153600"], "+", 
    FractionBox[
     RowBox[{"137", " ", 
      SuperscriptBox["s", "6"]}], "2679075"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"56153", " ", "s"}], "76204800"]}], "-", 
    FractionBox[
     RowBox[{"803", " ", 
      SuperscriptBox["s", "4"]}], "952560"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"509", " ", 
       SuperscriptBox["s", "2"]}], "1524096"]}], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      SuperscriptBox["s", "5"]}], "583200"]}], ",", 
   RowBox[{
    FractionBox["48329", "685843200"], "+", 
    FractionBox[
     RowBox[{"3029", " ", 
      SuperscriptBox["s", "3"]}], "19051200"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"100439", " ", "s"}], "2743372800"], "+", 
    FractionBox[
     RowBox[{"23", " ", 
      SuperscriptBox["s", "4"]}], "2381400"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"607", " ", 
      SuperscriptBox["s", "2"]}], "45722880"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1429", "914457600"]}], "-", 
    FractionBox[
     RowBox[{"991", " ", 
      SuperscriptBox["s", "3"]}], "685843200"]}], ",", 
   FractionBox[
    RowBox[{"137", " ", "s"}], "304819200"], ",", 
   FractionBox[
    SuperscriptBox["s", "2"], "9331200"], ",", 
   RowBox[{"-", 
    FractionBox["1", "304819200"]}], ",", 
   RowBox[{"-", 
    FractionBox["s", "270950400"]}], ",", "0", ",", 
   FractionBox["1", "21946982400"]}], "}"}]], "Print",
 CellChangeTimes->{3.89651292959975*^9, 3.8965144096446953`*^9, 
  3.896860425882806*^9, 3.896934100986558*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"a37c73fc-28b8-4cd3-ac34-e472b2d34ebe"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      FractionBox["18992", "2679075"], "+", 
      FractionBox[
       RowBox[{"268", " ", 
        SuperscriptBox["s", "3"]}], "42525"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"21599", " ", "s"}], "2381400"]}], "-", 
      FractionBox[
       RowBox[{"284", " ", 
        SuperscriptBox["s", "4"]}], "33075"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"5981", " ", 
        SuperscriptBox["s", "2"]}], "382725"], "+", 
      FractionBox[
       RowBox[{"1618", " ", 
        SuperscriptBox["s", "5"]}], "297675"]}], 
     RowBox[{
      FractionBox["2071", "127575"], "-", 
      FractionBox[
       RowBox[{"163753", " ", 
        SuperscriptBox["s", "3"]}], "21432600"], "-", 
      FractionBox[
       RowBox[{"536", " ", 
        SuperscriptBox["s", "6"]}], "297675"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"185557", " ", "s"}], "65318400"]}], "-", 
      FractionBox[
       RowBox[{"31379", " ", 
        SuperscriptBox["s", "4"]}], "10716300"], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["s", "7"]}], "297675"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"32561", " ", 
        SuperscriptBox["s", "2"]}], "6350400"], "+", 
      FractionBox[
       RowBox[{"3601", " ", 
        SuperscriptBox["s", "5"]}], "1786050"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1103", "677376"]}], "+", 
      FractionBox[
       RowBox[{"65897", " ", 
        SuperscriptBox["s", "3"]}], "57153600"], "+", 
      FractionBox[
       RowBox[{"137", " ", 
        SuperscriptBox["s", "6"]}], "2679075"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"56153", " ", "s"}], "76204800"]}], "-", 
      FractionBox[
       RowBox[{"803", " ", 
        SuperscriptBox["s", "4"]}], "952560"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"509", " ", 
         SuperscriptBox["s", "2"]}], "1524096"]}], "-", 
      FractionBox[
       RowBox[{"19", " ", 
        SuperscriptBox["s", "5"]}], "583200"]}], 
     RowBox[{
      FractionBox["48329", "685843200"], "+", 
      FractionBox[
       RowBox[{"3029", " ", 
        SuperscriptBox["s", "3"]}], "19051200"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"100439", " ", "s"}], "2743372800"], "+", 
      FractionBox[
       RowBox[{"23", " ", 
        SuperscriptBox["s", "4"]}], "2381400"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"607", " ", 
        SuperscriptBox["s", "2"]}], "45722880"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1429", "914457600"]}], "-", 
      FractionBox[
       RowBox[{"991", " ", 
        SuperscriptBox["s", "3"]}], "685843200"]}], 
     FractionBox[
      RowBox[{"137", " ", "s"}], "304819200"], 
     FractionBox[
      SuperscriptBox["s", "2"], "9331200"], 
     RowBox[{"-", 
      FractionBox["1", "304819200"]}], 
     RowBox[{"-", 
      FractionBox["s", "270950400"]}], "0", 
     FractionBox["1", "21946982400"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.89651292959975*^9, 3.8965144096446953`*^9, 
  3.896860425882806*^9, 3.896934106629299*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"77fe87e4-5397-4ecc-867a-f97bfb4f4996"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "4", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.896514599329509*^9, 3.8965146056747847`*^9}, 
   3.896514647244041*^9, 3.896859239143042*^9, {3.896859269466613*^9, 
   3.896859269703908*^9}, 3.896932997664315*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"a5db7c10-a2ee-4ef3-b0b7-0c1efa069341"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:41:47\"\>"], "Output",
 CellChangeTimes->{3.896860432877056*^9, 3.896934107126288*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"866ea9f2-ccde-4ef0-8c47-f07396ff8076"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1204", ",", "25"}], "}"}]], "Print",
 CellChangeTimes->{3.896514610971493*^9, 3.8965146537257338`*^9, 
  3.8968604383078117`*^9, 3.8969341120253696`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"b761ba35-7041-4184-9c4d-b0cbb0adf996"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["14503", "4133430"]}], "-", 
    FractionBox[
     RowBox[{"63004", " ", 
      SuperscriptBox["s", "3"]}], "17681895"], "-", 
    FractionBox[
     RowBox[{"76", " ", 
      SuperscriptBox["s", "6"]}], "40095"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"327494", " ", "s"}], "53045685"], "+", 
    FractionBox[
     RowBox[{"3173", " ", 
      SuperscriptBox["s", "4"]}], "748440"], "+", 
    FractionBox[
     RowBox[{"172", " ", 
      SuperscriptBox["s", "7"]}], "72765"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"12492817", " ", 
       SuperscriptBox["s", "2"]}], "2546192880"]}], "-", 
    FractionBox[
     RowBox[{"114811", " ", 
      SuperscriptBox["s", "5"]}], "17681895"], "-", 
    FractionBox[
     RowBox[{"2782", " ", 
      SuperscriptBox["s", "8"]}], "1964655"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2143793", "415704960"]}], "-", 
    FractionBox[
     RowBox[{"416623", " ", 
      SuperscriptBox["s", "3"]}], "53045685"], "+", 
    FractionBox[
     RowBox[{"13549", " ", 
      SuperscriptBox["s", "6"]}], "4041576"], "+", 
    FractionBox[
     RowBox[{"152", " ", 
      SuperscriptBox["s", "9"]}], "280665"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"114477709", " ", "s"}], "20369543040"], "+", 
    FractionBox[
     RowBox[{"15825881", " ", 
      SuperscriptBox["s", "4"]}], "5431878144"], "+", 
    FractionBox[
     RowBox[{"3407", " ", 
      SuperscriptBox["s", "7"]}], "6429780"], "-", 
    FractionBox[
     RowBox[{"328", " ", 
      SuperscriptBox["s", "10"]}], "1964655"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2906965", " ", 
       SuperscriptBox["s", "2"]}], "1207084032"]}], "-", 
    FractionBox[
     RowBox[{"1607429", " ", 
      SuperscriptBox["s", "5"]}], "1131641280"], "-", 
    FractionBox[
     RowBox[{"41", " ", 
      SuperscriptBox["s", "8"]}], "214326"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["313773143", "186235822080"]}], "-", 
    FractionBox[
     RowBox[{"2189741", " ", 
      SuperscriptBox["s", "3"]}], "554273280"], "-", 
    FractionBox[
     RowBox[{"98123", " ", 
      SuperscriptBox["s", "6"]}], "678984768"], "+", 
    FractionBox[
     RowBox[{"3281", " ", 
      SuperscriptBox["s", "9"]}], "17681895"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"685073", " ", "s"}], "2414168064"]}], "-", 
    FractionBox[
     RowBox[{"4606919", " ", 
      SuperscriptBox["s", "4"]}], "4526565120"], "+", 
    FractionBox[
     RowBox[{"313", " ", 
      SuperscriptBox["s", "7"]}], "282910320"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"49489849", " ", 
      SuperscriptBox["s", "2"]}], "32591268864"], "-", 
    FractionBox[
     RowBox[{"273439", " ", 
      SuperscriptBox["s", "5"]}], "2909934720"], "-", 
    FractionBox[
     RowBox[{"423257", " ", 
      SuperscriptBox["s", "8"]}], "5092385760"]}], ",", 
   RowBox[{
    FractionBox["249629467", "1303650754560"], "+", 
    FractionBox[
     RowBox[{"1274975", " ", 
      SuperscriptBox["s", "3"]}], "2036954304"], "-", 
    FractionBox[
     RowBox[{"4927", " ", 
      SuperscriptBox["s", "6"]}], "1018477152"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"15653189", " ", "s"}], "130365075456"]}], "+", 
    FractionBox[
     RowBox[{"14015101", " ", 
      SuperscriptBox["s", "4"]}], "162956344320"], "+", 
    FractionBox[
     RowBox[{"12059", " ", 
      SuperscriptBox["s", "7"]}], "636548220"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1317317", " ", 
       SuperscriptBox["s", "2"]}], "12070840320"]}], "+", 
    FractionBox[
     RowBox[{"84563", " ", 
      SuperscriptBox["s", "5"]}], "13579695360"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["10221857", "5214603018240"]}], "-", 
    FractionBox[
     RowBox[{"3652433", " ", 
      SuperscriptBox["s", "3"]}], "162956344320"], "-", 
    FractionBox[
     RowBox[{"90511", " ", 
      SuperscriptBox["s", "6"]}], "40739086080"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"292981", " ", "s"}], "43455025152"], "-", 
    FractionBox[
     RowBox[{"9031", " ", 
      SuperscriptBox["s", "4"]}], "4938071040"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"7211", " ", 
      SuperscriptBox["s", "2"]}], "2962842624"], "+", 
    FractionBox[
     RowBox[{"7981", " ", 
      SuperscriptBox["s", "5"]}], "81478172160"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["231313", "2607301509120"]}], "+", 
    FractionBox[
     RowBox[{"4223", " ", 
      SuperscriptBox["s", "3"]}], "16295634432"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"21017", " ", "s"}], "186235822080"]}], "+", 
    FractionBox[
     RowBox[{"7363", " ", 
      SuperscriptBox["s", "4"]}], "1303650754560"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16337", " ", 
      SuperscriptBox["s", "2"]}], "869100503040"]}], ",", 
   RowBox[{
    FractionBox["35041", "20858412072960"], "-", 
    FractionBox[
     RowBox[{"247", " ", 
      SuperscriptBox["s", "3"]}], "260730150912"]}], ",", 
   FractionBox[
    RowBox[{"227", " ", "s"}], "347640201216"], ",", 
   FractionBox[
    RowBox[{"131", " ", 
     SuperscriptBox["s", "2"]}], "2607301509120"], ",", 
   RowBox[{"-", 
    FractionBox["173", "20858412072960"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"13", " ", "s"}], "10429206036480"]}], ",", "0", ",", 
   FractionBox["1", "83433648291840"]}], "}"}]], "Print",
 CellChangeTimes->{3.896514610971493*^9, 3.8965146537257338`*^9, 
  3.8968604383078117`*^9, 3.8969341149306507`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"ca00a2c3-d3df-4401-8275-bc5592551bf3"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox["14503", "4133430"]}], "-", 
      FractionBox[
       RowBox[{"63004", " ", 
        SuperscriptBox["s", "3"]}], "17681895"], "-", 
      FractionBox[
       RowBox[{"76", " ", 
        SuperscriptBox["s", "6"]}], "40095"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"327494", " ", "s"}], "53045685"], "+", 
      FractionBox[
       RowBox[{"3173", " ", 
        SuperscriptBox["s", "4"]}], "748440"], "+", 
      FractionBox[
       RowBox[{"172", " ", 
        SuperscriptBox["s", "7"]}], "72765"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12492817", " ", 
         SuperscriptBox["s", "2"]}], "2546192880"]}], "-", 
      FractionBox[
       RowBox[{"114811", " ", 
        SuperscriptBox["s", "5"]}], "17681895"], "-", 
      FractionBox[
       RowBox[{"2782", " ", 
        SuperscriptBox["s", "8"]}], "1964655"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2143793", "415704960"]}], "-", 
      FractionBox[
       RowBox[{"416623", " ", 
        SuperscriptBox["s", "3"]}], "53045685"], "+", 
      FractionBox[
       RowBox[{"13549", " ", 
        SuperscriptBox["s", "6"]}], "4041576"], "+", 
      FractionBox[
       RowBox[{"152", " ", 
        SuperscriptBox["s", "9"]}], "280665"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"114477709", " ", "s"}], "20369543040"], "+", 
      FractionBox[
       RowBox[{"15825881", " ", 
        SuperscriptBox["s", "4"]}], "5431878144"], "+", 
      FractionBox[
       RowBox[{"3407", " ", 
        SuperscriptBox["s", "7"]}], "6429780"], "-", 
      FractionBox[
       RowBox[{"328", " ", 
        SuperscriptBox["s", "10"]}], "1964655"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2906965", " ", 
         SuperscriptBox["s", "2"]}], "1207084032"]}], "-", 
      FractionBox[
       RowBox[{"1607429", " ", 
        SuperscriptBox["s", "5"]}], "1131641280"], "-", 
      FractionBox[
       RowBox[{"41", " ", 
        SuperscriptBox["s", "8"]}], "214326"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["313773143", "186235822080"]}], "-", 
      FractionBox[
       RowBox[{"2189741", " ", 
        SuperscriptBox["s", "3"]}], "554273280"], "-", 
      FractionBox[
       RowBox[{"98123", " ", 
        SuperscriptBox["s", "6"]}], "678984768"], "+", 
      FractionBox[
       RowBox[{"3281", " ", 
        SuperscriptBox["s", "9"]}], "17681895"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"685073", " ", "s"}], "2414168064"]}], "-", 
      FractionBox[
       RowBox[{"4606919", " ", 
        SuperscriptBox["s", "4"]}], "4526565120"], "+", 
      FractionBox[
       RowBox[{"313", " ", 
        SuperscriptBox["s", "7"]}], "282910320"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"49489849", " ", 
        SuperscriptBox["s", "2"]}], "32591268864"], "-", 
      FractionBox[
       RowBox[{"273439", " ", 
        SuperscriptBox["s", "5"]}], "2909934720"], "-", 
      FractionBox[
       RowBox[{"423257", " ", 
        SuperscriptBox["s", "8"]}], "5092385760"]}], 
     RowBox[{
      FractionBox["249629467", "1303650754560"], "+", 
      FractionBox[
       RowBox[{"1274975", " ", 
        SuperscriptBox["s", "3"]}], "2036954304"], "-", 
      FractionBox[
       RowBox[{"4927", " ", 
        SuperscriptBox["s", "6"]}], "1018477152"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"15653189", " ", "s"}], "130365075456"]}], "+", 
      FractionBox[
       RowBox[{"14015101", " ", 
        SuperscriptBox["s", "4"]}], "162956344320"], "+", 
      FractionBox[
       RowBox[{"12059", " ", 
        SuperscriptBox["s", "7"]}], "636548220"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1317317", " ", 
         SuperscriptBox["s", "2"]}], "12070840320"]}], "+", 
      FractionBox[
       RowBox[{"84563", " ", 
        SuperscriptBox["s", "5"]}], "13579695360"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["10221857", "5214603018240"]}], "-", 
      FractionBox[
       RowBox[{"3652433", " ", 
        SuperscriptBox["s", "3"]}], "162956344320"], "-", 
      FractionBox[
       RowBox[{"90511", " ", 
        SuperscriptBox["s", "6"]}], "40739086080"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"292981", " ", "s"}], "43455025152"], "-", 
      FractionBox[
       RowBox[{"9031", " ", 
        SuperscriptBox["s", "4"]}], "4938071040"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"7211", " ", 
        SuperscriptBox["s", "2"]}], "2962842624"], "+", 
      FractionBox[
       RowBox[{"7981", " ", 
        SuperscriptBox["s", "5"]}], "81478172160"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["231313", "2607301509120"]}], "+", 
      FractionBox[
       RowBox[{"4223", " ", 
        SuperscriptBox["s", "3"]}], "16295634432"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"21017", " ", "s"}], "186235822080"]}], "+", 
      FractionBox[
       RowBox[{"7363", " ", 
        SuperscriptBox["s", "4"]}], "1303650754560"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16337", " ", 
        SuperscriptBox["s", "2"]}], "869100503040"]}], 
     RowBox[{
      FractionBox["35041", "20858412072960"], "-", 
      FractionBox[
       RowBox[{"247", " ", 
        SuperscriptBox["s", "3"]}], "260730150912"]}], 
     FractionBox[
      RowBox[{"227", " ", "s"}], "347640201216"], 
     FractionBox[
      RowBox[{"131", " ", 
       SuperscriptBox["s", "2"]}], "2607301509120"], 
     RowBox[{"-", 
      FractionBox["173", "20858412072960"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "s"}], "10429206036480"]}], "0", 
     FractionBox["1", "83433648291840"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.896514610971493*^9, 3.8965146537257338`*^9, 
  3.8968604383078117`*^9, 3.896934137230618*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"58da0ae4-5567-4205-b160-550e9ec2e462"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DateString", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"IdentifyMinor", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8965133819306803`*^9, 3.896513394137364*^9}, {
   3.8968592428724203`*^9, 3.896859272667178*^9}, 3.8969330007452173`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"8a4c0844-4fbd-4553-bc32-6deb41be2de4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:42:18\"\>"], "Output",
 CellChangeTimes->{3.896860464236308*^9, 3.8969341382365217`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"b806e3de-4e5d-460b-a160-7537e381e9ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1204", ",", "25"}], "}"}]], "Print",
 CellChangeTimes->{3.896514422774267*^9, 3.896860471463025*^9, 
  3.896934145175859*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"55c43ceb-3a62-42ca-94c8-c73c5a2a1b99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["41425367", "84390862500"]}], "+", 
    FractionBox[
     RowBox[{"1040608", " ", 
      SuperscriptBox["s", "3"]}], "2344190625"], "+", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["s", "6"]}], "7441875"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"8874071", " ", "s"}], "14065143750"], "-", 
    FractionBox[
     RowBox[{"148744", " ", 
      SuperscriptBox["s", "4"]}], "260465625"], "-", 
    FractionBox[
     RowBox[{"512", " ", 
      SuperscriptBox["s", "7"]}], "5788125"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"4049113", " ", 
      SuperscriptBox["s", "2"]}], "84390862500"], "+", 
    FractionBox[
     RowBox[{"226664", " ", 
      SuperscriptBox["s", "5"]}], "468838125"], "+", 
    FractionBox[
     RowBox[{"2816", " ", 
      SuperscriptBox["s", "8"]}], "52093125"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["654290507", "771573600000"]}], "+", 
    FractionBox[
     RowBox[{"2426689", " ", 
      SuperscriptBox["s", "3"]}], "11252115000"], "-", 
    FractionBox[
     RowBox[{"103574", " ", 
      SuperscriptBox["s", "6"]}], "468838125"], "-", 
    FractionBox[
     RowBox[{"1024", " ", 
      SuperscriptBox["s", "9"]}], "52093125"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"6299287", " ", "s"}], "4408992000"], "-", 
    FractionBox[
     RowBox[{"6275839", " ", 
      SuperscriptBox["s", "4"]}], "22504230000"], "+", 
    FractionBox[
     RowBox[{"2684", " ", 
      SuperscriptBox["s", "7"]}], "93767625"], "+", 
    FractionBox[
     RowBox[{"1024", " ", 
      SuperscriptBox["s", "10"]}], "260465625"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"413389", " ", 
       SuperscriptBox["s", "2"]}], "6858432000"]}], "+", 
    FractionBox[
     RowBox[{"28597", " ", 
      SuperscriptBox["s", "5"]}], "156279375"], "+", 
    FractionBox[
     RowBox[{"3512", " ", 
      SuperscriptBox["s", "8"]}], "156279375"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1234012793", "13826598912000"]}], "+", 
    FractionBox[
     RowBox[{"19355579", " ", 
      SuperscriptBox["s", "3"]}], "360067680000"], "-", 
    FractionBox[
     RowBox[{"112403", " ", 
      SuperscriptBox["s", "6"]}], "2813028750"], "-", 
    FractionBox[
     RowBox[{"464", " ", 
      SuperscriptBox["s", "9"]}], "93767625"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"97230109", " ", "s"}], "640120320000"]}], "-", 
    FractionBox[
     RowBox[{"1436737", " ", 
      SuperscriptBox["s", "4"]}], "30005640000"], "-", 
    FractionBox[
     RowBox[{"10", " ", 
      SuperscriptBox["s", "7"]}], "750141"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"221780459", " ", 
      SuperscriptBox["s", "2"]}], "17283248640000"], "+", 
    FractionBox[
     RowBox[{"43747", " ", 
      SuperscriptBox["s", "5"]}], "3857868000"], "+", 
    FractionBox[
     RowBox[{"313", " ", 
      SuperscriptBox["s", "8"]}], "120558375"]}], ",", 
   RowBox[{
    FractionBox["4204268371", "345664972800000"], "+", 
    FractionBox[
     RowBox[{"1791361", " ", 
      SuperscriptBox["s", "3"]}], "432081216000"], "+", 
    FractionBox[
     RowBox[{"127073", " ", 
      SuperscriptBox["s", "6"]}], "27005076000"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"46603183", " ", "s"}], "34566497280000"], "-", 
    FractionBox[
     RowBox[{"711461", " ", 
      SuperscriptBox["s", "4"]}], "617258880000"], "-", 
    FractionBox[
     RowBox[{"9959", " ", 
      SuperscriptBox["s", "7"]}], "13502538000"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"89333", " ", 
       SuperscriptBox["s", "2"]}], "192036096000"]}], "-", 
    FractionBox[
     RowBox[{"346141", " ", 
      SuperscriptBox["s", "5"]}], "360067680000"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["51252877", "276531978240000"]}], "+", 
    FractionBox[
     RowBox[{"236059", " ", 
      SuperscriptBox["s", "3"]}], "4320812160000"], "+", 
    FractionBox[
     RowBox[{"133877", " ", 
      SuperscriptBox["s", "6"]}], "1080203040000"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"225361", " ", "s"}], "11522165760000"], "+", 
    FractionBox[
     RowBox[{"160813", " ", 
      SuperscriptBox["s", "4"]}], "1440270720000"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"4087", " ", 
      SuperscriptBox["s", "2"]}], "34566497280000"], "-", 
    FractionBox[
     RowBox[{"787", " ", 
      SuperscriptBox["s", "5"]}], "61725888000"]}], ",", 
   RowBox[{
    FractionBox["46027", "138265989120000"], "-", 
    FractionBox[
     RowBox[{"64559", " ", 
      SuperscriptBox["s", "3"]}], "8641624320000"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"7039", " ", "s"}], "69132994560000"]}], "+", 
    FractionBox[
     RowBox[{"14051", " ", 
      SuperscriptBox["s", "4"]}], "17283248640000"]}], ",", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["s", "2"]}], "102876480000"], ",", 
   RowBox[{
    FractionBox["1469", "1106127912960000"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      SuperscriptBox["s", "3"]}], "345664972800"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"101", " ", "s"}], "18435465216000"]}], ",", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["s", "2"]}], "39504568320000"], ",", 
   FractionBox["47", "1106127912960000"], ",", 
   RowBox[{"-", 
    FractionBox["s", "110612791296000"]}], ",", "0", ",", 
   FractionBox["1", "22122558259200000"]}], "}"}]], "Print",
 CellChangeTimes->{3.896514422774267*^9, 3.896860471463025*^9, 
  3.896934148030905*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"ff2243b3-43ea-420d-b6b5-0a9767771c81"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox["41425367", "84390862500"]}], "+", 
      FractionBox[
       RowBox[{"1040608", " ", 
        SuperscriptBox["s", "3"]}], "2344190625"], "+", 
      FractionBox[
       RowBox[{"512", " ", 
        SuperscriptBox["s", "6"]}], "7441875"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"8874071", " ", "s"}], "14065143750"], "-", 
      FractionBox[
       RowBox[{"148744", " ", 
        SuperscriptBox["s", "4"]}], "260465625"], "-", 
      FractionBox[
       RowBox[{"512", " ", 
        SuperscriptBox["s", "7"]}], "5788125"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"4049113", " ", 
        SuperscriptBox["s", "2"]}], "84390862500"], "+", 
      FractionBox[
       RowBox[{"226664", " ", 
        SuperscriptBox["s", "5"]}], "468838125"], "+", 
      FractionBox[
       RowBox[{"2816", " ", 
        SuperscriptBox["s", "8"]}], "52093125"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["654290507", "771573600000"]}], "+", 
      FractionBox[
       RowBox[{"2426689", " ", 
        SuperscriptBox["s", "3"]}], "11252115000"], "-", 
      FractionBox[
       RowBox[{"103574", " ", 
        SuperscriptBox["s", "6"]}], "468838125"], "-", 
      FractionBox[
       RowBox[{"1024", " ", 
        SuperscriptBox["s", "9"]}], "52093125"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"6299287", " ", "s"}], "4408992000"], "-", 
      FractionBox[
       RowBox[{"6275839", " ", 
        SuperscriptBox["s", "4"]}], "22504230000"], "+", 
      FractionBox[
       RowBox[{"2684", " ", 
        SuperscriptBox["s", "7"]}], "93767625"], "+", 
      FractionBox[
       RowBox[{"1024", " ", 
        SuperscriptBox["s", "10"]}], "260465625"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"413389", " ", 
         SuperscriptBox["s", "2"]}], "6858432000"]}], "+", 
      FractionBox[
       RowBox[{"28597", " ", 
        SuperscriptBox["s", "5"]}], "156279375"], "+", 
      FractionBox[
       RowBox[{"3512", " ", 
        SuperscriptBox["s", "8"]}], "156279375"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1234012793", "13826598912000"]}], "+", 
      FractionBox[
       RowBox[{"19355579", " ", 
        SuperscriptBox["s", "3"]}], "360067680000"], "-", 
      FractionBox[
       RowBox[{"112403", " ", 
        SuperscriptBox["s", "6"]}], "2813028750"], "-", 
      FractionBox[
       RowBox[{"464", " ", 
        SuperscriptBox["s", "9"]}], "93767625"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"97230109", " ", "s"}], "640120320000"]}], "-", 
      FractionBox[
       RowBox[{"1436737", " ", 
        SuperscriptBox["s", "4"]}], "30005640000"], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        SuperscriptBox["s", "7"]}], "750141"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"221780459", " ", 
        SuperscriptBox["s", "2"]}], "17283248640000"], "+", 
      FractionBox[
       RowBox[{"43747", " ", 
        SuperscriptBox["s", "5"]}], "3857868000"], "+", 
      FractionBox[
       RowBox[{"313", " ", 
        SuperscriptBox["s", "8"]}], "120558375"]}], 
     RowBox[{
      FractionBox["4204268371", "345664972800000"], "+", 
      FractionBox[
       RowBox[{"1791361", " ", 
        SuperscriptBox["s", "3"]}], "432081216000"], "+", 
      FractionBox[
       RowBox[{"127073", " ", 
        SuperscriptBox["s", "6"]}], "27005076000"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"46603183", " ", "s"}], "34566497280000"], "-", 
      FractionBox[
       RowBox[{"711461", " ", 
        SuperscriptBox["s", "4"]}], "617258880000"], "-", 
      FractionBox[
       RowBox[{"9959", " ", 
        SuperscriptBox["s", "7"]}], "13502538000"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"89333", " ", 
         SuperscriptBox["s", "2"]}], "192036096000"]}], "-", 
      FractionBox[
       RowBox[{"346141", " ", 
        SuperscriptBox["s", "5"]}], "360067680000"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["51252877", "276531978240000"]}], "+", 
      FractionBox[
       RowBox[{"236059", " ", 
        SuperscriptBox["s", "3"]}], "4320812160000"], "+", 
      FractionBox[
       RowBox[{"133877", " ", 
        SuperscriptBox["s", "6"]}], "1080203040000"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"225361", " ", "s"}], "11522165760000"], "+", 
      FractionBox[
       RowBox[{"160813", " ", 
        SuperscriptBox["s", "4"]}], "1440270720000"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"4087", " ", 
        SuperscriptBox["s", "2"]}], "34566497280000"], "-", 
      FractionBox[
       RowBox[{"787", " ", 
        SuperscriptBox["s", "5"]}], "61725888000"]}], 
     RowBox[{
      FractionBox["46027", "138265989120000"], "-", 
      FractionBox[
       RowBox[{"64559", " ", 
        SuperscriptBox["s", "3"]}], "8641624320000"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7039", " ", "s"}], "69132994560000"]}], "+", 
      FractionBox[
       RowBox[{"14051", " ", 
        SuperscriptBox["s", "4"]}], "17283248640000"]}], 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["s", "2"]}], "102876480000"], 
     RowBox[{
      FractionBox["1469", "1106127912960000"], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["s", "3"]}], "345664972800"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"101", " ", "s"}], "18435465216000"]}], 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["s", "2"]}], "39504568320000"], 
     FractionBox["47", "1106127912960000"], 
     RowBox[{"-", 
      FractionBox["s", "110612791296000"]}], "0", 
     FractionBox["1", "22122558259200000"]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.896514422774267*^9, 3.896860471463025*^9, 
  3.896934176881051*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"f6f76282-7a8c-46ab-b197-b323aa4f642a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DateString", "[", "]"}]], "Input",
 CellChangeTimes->{{3.896859276974167*^9, 3.8968592776009903`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"4e000de4-c8ab-4c49-97be-f01e9fe90fb4"],

Cell[BoxData["\<\"Wed 28 Jun 2023 11:42:57\"\>"], "Output",
 CellChangeTimes->{3.896860503929002*^9, 3.8969341780758867`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"9eaf731a-6aee-47ee-92b3-3c55c4023641"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{842, Automatic}, {Automatic, 177}},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4fcd5c50-3ac0-4b4d-bbeb-fb7ca9ec4f2d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 9946, 262, 611, "Input",ExpressionUUID->"59b528fa-dea5-4a7d-abd2-ac30f474327e"],
Cell[10529, 286, 317, 4, 42, "Output",ExpressionUUID->"2deab8e0-2f29-427a-a588-6f7e0926165e"],
Cell[10849, 292, 319, 4, 42, "Output",ExpressionUUID->"a4f040f5-1eee-4b25-be79-b9166ca2da84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11205, 301, 895, 23, 64, "Input",ExpressionUUID->"fc7ecc2f-7b35-4d10-a8ed-ef3d64040ee5"],
Cell[CellGroupData[{
Cell[12125, 328, 1234, 28, 37, "Print",ExpressionUUID->"f94f976f-2d3e-4073-8462-26a12fc600eb"],
Cell[13362, 358, 1285, 30, 37, "Print",ExpressionUUID->"a109ddf7-205e-4873-8531-08fc192be91b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14696, 394, 2839, 80, 272, "Input",ExpressionUUID->"5914bce8-f655-4afa-b164-1c278bf265a1"],
Cell[17538, 476, 867, 14, 42, "Output",ExpressionUUID->"075508bf-9cff-4e30-a3cd-e303e95f8517"],
Cell[18408, 492, 1016, 18, 60, "Output",ExpressionUUID->"462aa48f-78af-4b8f-acc1-21fbc00c6445"],
Cell[19427, 512, 1243, 29, 37, "Print",ExpressionUUID->"d3bc951b-1fd0-4c4c-b410-b9a3aab10a7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20707, 546, 2973, 46, 37, "Input",ExpressionUUID->"b7184b1f-b0a9-46ce-a8e3-15eca03866fb"],
Cell[23683, 594, 11363, 305, 917, "Output",ExpressionUUID->"901e3b85-e6a4-4694-b6fa-595f77d88e19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35083, 904, 1737, 47, 116, "Input",ExpressionUUID->"3564fee7-b533-4bc5-bbe2-6d3a4f1c806e"],
Cell[CellGroupData[{
Cell[36845, 955, 639, 18, 29, "Print",ExpressionUUID->"23d13d9c-5952-48ae-b73a-25dda185bb27"],
Cell[37487, 975, 281, 5, 29, "Print",ExpressionUUID->"6ecaeb52-3e9a-44e8-a2c1-fff36a327b66"],
Cell[37771, 982, 639, 18, 29, "Print",ExpressionUUID->"1522c92f-fdf4-4bd6-970e-447a1e5537d4"],
Cell[38413, 1002, 283, 5, 29, "Print",ExpressionUUID->"86ffd25c-2eef-4476-9033-a0a35db63ba1"],
Cell[38699, 1009, 641, 18, 29, "Print",ExpressionUUID->"54ac67d2-2c82-464b-b884-e546367d170e"],
Cell[39343, 1029, 281, 5, 29, "Print",ExpressionUUID->"642010c7-b45b-4cdc-a8f0-473204068c21"],
Cell[39627, 1036, 639, 18, 29, "Print",ExpressionUUID->"03dd9e02-1ba9-4cd7-869e-92a2a8c91240"],
Cell[40269, 1056, 281, 5, 29, "Print",ExpressionUUID->"9d267489-9e3e-4525-8b79-d7701753744e"],
Cell[40553, 1063, 639, 18, 29, "Print",ExpressionUUID->"896f0c30-0493-43f4-bb23-48679a08d24d"],
Cell[41195, 1083, 283, 5, 29, "Print",ExpressionUUID->"45bc2310-5f57-4bec-833c-8da9fb1d65f8"],
Cell[41481, 1090, 639, 18, 29, "Print",ExpressionUUID->"4e390f15-98db-4905-bb99-399fc53d8748"],
Cell[42123, 1110, 281, 5, 29, "Print",ExpressionUUID->"99561b68-ec9c-40e5-882e-28332baacd8c"],
Cell[42407, 1117, 639, 18, 29, "Print",ExpressionUUID->"01a0ace5-117c-4d25-a5a6-6e3a13d8b90a"],
Cell[43049, 1137, 283, 5, 29, "Print",ExpressionUUID->"0f10ae46-609e-470c-92c0-f6f60c95f7aa"],
Cell[43335, 1144, 639, 18, 29, "Print",ExpressionUUID->"fead5f18-a3b5-4565-8cd6-c78cf9365837"],
Cell[43977, 1164, 283, 5, 29, "Print",ExpressionUUID->"d64c543b-07c7-48aa-8e51-ddb44449318b"],
Cell[44263, 1171, 639, 18, 29, "Print",ExpressionUUID->"9efa124f-b171-4513-b8e5-8a0bb5126faf"],
Cell[44905, 1191, 281, 5, 29, "Print",ExpressionUUID->"6613b611-7c2d-4b03-a21a-ce9149bf0829"],
Cell[45189, 1198, 639, 18, 29, "Print",ExpressionUUID->"6241262e-7989-4517-8ec0-0ade851de351"],
Cell[45831, 1218, 281, 5, 29, "Print",ExpressionUUID->"48f2d470-ac0d-4123-8086-799d82c22a30"],
Cell[46115, 1225, 639, 18, 29, "Print",ExpressionUUID->"44aeeb9d-2190-4094-8798-63cfee13f11e"],
Cell[46757, 1245, 281, 5, 29, "Print",ExpressionUUID->"8d78417b-3a49-4830-9038-a96bcb201aeb"],
Cell[47041, 1252, 641, 18, 29, "Print",ExpressionUUID->"733ecab8-f50d-426c-9b32-7fccc10c73ca"],
Cell[47685, 1272, 283, 5, 29, "Print",ExpressionUUID->"c5567fcf-5571-47d3-8b77-f231b0663de5"],
Cell[47971, 1279, 639, 18, 29, "Print",ExpressionUUID->"3c901173-99eb-4dbb-ae93-51f13e1d0e5f"],
Cell[48613, 1299, 283, 5, 29, "Print",ExpressionUUID->"d71f7c34-86b0-4f74-8f09-89cc41fc13d9"],
Cell[48899, 1306, 639, 18, 29, "Print",ExpressionUUID->"3001bfb6-5c80-4134-87f2-0e1db7472a27"],
Cell[49541, 1326, 281, 5, 29, "Print",ExpressionUUID->"6519f49a-9669-4634-94a3-74c5a396c73c"],
Cell[49825, 1333, 639, 18, 29, "Print",ExpressionUUID->"bee1082f-b094-452e-8b4c-1a2ca0d1c391"],
Cell[50467, 1353, 281, 5, 29, "Print",ExpressionUUID->"a7039633-045b-4e01-ad07-82418f6c8d62"],
Cell[50751, 1360, 641, 18, 29, "Print",ExpressionUUID->"6536d032-f221-4ccc-99b6-d5edff5d5106"],
Cell[51395, 1380, 281, 5, 29, "Print",ExpressionUUID->"5e3e72ca-73b4-454f-b24a-b92124dd4898"],
Cell[51679, 1387, 639, 18, 29, "Print",ExpressionUUID->"d7e453c3-7aaa-4667-bb0c-4a30da866189"],
Cell[52321, 1407, 283, 5, 29, "Print",ExpressionUUID->"39d5e042-ffb8-435f-86dc-79d8ba02b30d"],
Cell[52607, 1414, 639, 18, 29, "Print",ExpressionUUID->"d6e96380-cc23-4fe7-b8a9-041f6984fd36"],
Cell[53249, 1434, 281, 5, 29, "Print",ExpressionUUID->"2acfb639-7457-40ad-a9c2-c548673d18fc"],
Cell[53533, 1441, 639, 18, 29, "Print",ExpressionUUID->"eb25ca82-97b8-42b4-a4e4-af38900431c0"],
Cell[54175, 1461, 281, 5, 29, "Print",ExpressionUUID->"94674cfe-06b1-48b6-b918-75fb42ecb60a"],
Cell[54459, 1468, 638, 18, 29, "Print",ExpressionUUID->"14510dd5-05c9-49e4-b3ce-dd9c648a3226"],
Cell[55100, 1488, 281, 5, 29, "Print",ExpressionUUID->"b2b968da-6cc1-4219-9cdb-51b0c6fac8ae"],
Cell[55384, 1495, 639, 18, 29, "Print",ExpressionUUID->"a2bda065-cd17-432b-9082-6669c6616b4c"],
Cell[56026, 1515, 283, 5, 29, "Print",ExpressionUUID->"f6bafe08-eabb-4114-81fd-b363db6905d9"],
Cell[56312, 1522, 641, 18, 29, "Print",ExpressionUUID->"12be7d8c-b3a7-4851-8588-6c11480bdc8d"],
Cell[56956, 1542, 281, 5, 29, "Print",ExpressionUUID->"c6cec3af-6b88-4cb3-9bc6-df2858031f56"],
Cell[57240, 1549, 641, 18, 29, "Print",ExpressionUUID->"d2444918-e15c-4cd6-993d-518c70a25533"],
Cell[57884, 1569, 283, 5, 29, "Print",ExpressionUUID->"0fef05bd-f0da-4af1-b7ba-1bb7da425be7"],
Cell[58170, 1576, 639, 18, 29, "Print",ExpressionUUID->"afa6ce08-7d35-48de-bc43-e00712f46408"],
Cell[58812, 1596, 283, 5, 29, "Print",ExpressionUUID->"835a5e30-6760-4f49-b0f9-ba93275ab8d6"],
Cell[59098, 1603, 641, 18, 29, "Print",ExpressionUUID->"0b484e3c-ed1a-4749-865e-7dd9f006b53b"],
Cell[59742, 1623, 281, 5, 29, "Print",ExpressionUUID->"5a0595ad-97fc-4235-af22-f17221ad7fa0"],
Cell[60026, 1630, 639, 18, 29, "Print",ExpressionUUID->"8e31cbb6-f8aa-4049-a6d9-086a6b7a76f2"],
Cell[60668, 1650, 281, 5, 29, "Print",ExpressionUUID->"d6a911b7-0931-453e-be16-02cca1f3391e"],
Cell[60952, 1657, 639, 18, 29, "Print",ExpressionUUID->"cbad8931-2682-425b-8148-8faa5f2129a9"],
Cell[61594, 1677, 283, 5, 29, "Print",ExpressionUUID->"e98b2154-982a-4b2f-a4ba-d6eb7e7c44d4"],
Cell[61880, 1684, 639, 18, 29, "Print",ExpressionUUID->"87834539-7756-4654-b946-2368ac5726f8"],
Cell[62522, 1704, 281, 5, 29, "Print",ExpressionUUID->"f44bcde7-46e2-4636-83f8-f97fa8337cac"],
Cell[62806, 1711, 641, 18, 29, "Print",ExpressionUUID->"478f6ec6-2763-419b-9966-79c9eeed442d"],
Cell[63450, 1731, 281, 5, 29, "Print",ExpressionUUID->"de2f4baf-31dd-45f2-9329-4529c9bd038f"],
Cell[63734, 1738, 639, 18, 29, "Print",ExpressionUUID->"6e422f8a-36a6-4573-8865-67b3e4ac07f6"],
Cell[64376, 1758, 283, 5, 29, "Print",ExpressionUUID->"a93c2f5c-272c-456d-bfb0-639e4041403f"],
Cell[64662, 1765, 639, 18, 29, "Print",ExpressionUUID->"e9e153ef-fa0e-46c9-8890-d5fa5cb4cf4a"],
Cell[65304, 1785, 280, 5, 29, "Print",ExpressionUUID->"b51f2c9b-0d3a-4da0-9a80-297bfde4a5eb"],
Cell[65587, 1792, 639, 18, 29, "Print",ExpressionUUID->"a75ae55c-a53a-4584-a1e4-6d934111a094"],
Cell[66229, 1812, 281, 5, 29, "Print",ExpressionUUID->"0abe2654-32c6-4250-b9bb-1aeec0aee5aa"],
Cell[66513, 1819, 639, 18, 29, "Print",ExpressionUUID->"ef3bc886-bd10-49b6-b5e8-5df6ea7c8c00"],
Cell[67155, 1839, 281, 5, 29, "Print",ExpressionUUID->"bfcce278-35d6-42b8-b4c8-0e9af84ba735"],
Cell[67439, 1846, 639, 18, 29, "Print",ExpressionUUID->"18bdf50d-7f73-401b-a4e5-01f438521da5"],
Cell[68081, 1866, 281, 5, 29, "Print",ExpressionUUID->"b4ab89d1-c37a-4233-83eb-2af724a30b2d"],
Cell[68365, 1873, 639, 18, 29, "Print",ExpressionUUID->"bb00d326-30e9-4440-8d74-6ac3166b8770"],
Cell[69007, 1893, 281, 5, 29, "Print",ExpressionUUID->"6221c10d-c5d4-4a9a-8157-52d0bf5dbb40"],
Cell[69291, 1900, 640, 18, 29, "Print",ExpressionUUID->"a02e2e3a-5082-4db2-9fb6-936271c035ea"],
Cell[69934, 1920, 283, 5, 29, "Print",ExpressionUUID->"6e69b0d5-90b1-4d01-95a7-65b328530369"],
Cell[70220, 1927, 641, 18, 29, "Print",ExpressionUUID->"fe85e133-e81b-4b0b-9c46-27701eea3b2e"],
Cell[70864, 1947, 281, 5, 29, "Print",ExpressionUUID->"1c4ed815-ca41-4d97-8d3c-b1291ee73a86"],
Cell[71148, 1954, 639, 18, 29, "Print",ExpressionUUID->"5ac8f53d-4e44-49c4-adec-237347b3fbcd"],
Cell[71790, 1974, 281, 5, 29, "Print",ExpressionUUID->"23164261-8df4-40dc-ab11-9df276942c70"],
Cell[72074, 1981, 639, 18, 29, "Print",ExpressionUUID->"cb2a42f5-a0d6-4858-bfa4-2449a9483a67"],
Cell[72716, 2001, 281, 5, 29, "Print",ExpressionUUID->"6846ff9a-45c7-4c6c-bc1e-f8ba73d8a9c5"],
Cell[73000, 2008, 639, 18, 29, "Print",ExpressionUUID->"80940c34-1677-499e-8b7d-40c29ee48de0"],
Cell[73642, 2028, 281, 5, 29, "Print",ExpressionUUID->"8eccbd15-1940-46e4-b66e-3c34be700a73"],
Cell[73926, 2035, 642, 18, 29, "Print",ExpressionUUID->"77e0a0ca-3d4a-4e13-9098-95cb21e7c460"],
Cell[74571, 2055, 281, 5, 29, "Print",ExpressionUUID->"2766ee43-25ca-4aa6-be86-abaef3a4b73b"],
Cell[74855, 2062, 640, 18, 29, "Print",ExpressionUUID->"401367db-c69b-484b-8a19-cd2d2c7d8611"],
Cell[75498, 2082, 281, 5, 29, "Print",ExpressionUUID->"7dea372b-e7a0-4aeb-9240-08a3c2ab8979"],
Cell[75782, 2089, 641, 18, 29, "Print",ExpressionUUID->"81e04538-237e-4a5b-9397-76816007b57e"],
Cell[76426, 2109, 281, 5, 29, "Print",ExpressionUUID->"3dd58e8c-12fa-43a5-9516-45fa6d2fbf2e"],
Cell[76710, 2116, 641, 18, 29, "Print",ExpressionUUID->"113fe922-3475-47cb-8b8f-a4e7a7a7cb09"],
Cell[77354, 2136, 281, 5, 29, "Print",ExpressionUUID->"a033b865-232b-4fe4-b46f-2c2647acd73b"],
Cell[77638, 2143, 641, 18, 29, "Print",ExpressionUUID->"7fbb27a3-888b-4097-965b-d4f11d5b4e1f"],
Cell[78282, 2163, 281, 5, 29, "Print",ExpressionUUID->"21e90af1-0480-4f4b-9149-b05ec05e799a"],
Cell[78566, 2170, 639, 18, 29, "Print",ExpressionUUID->"8addc360-b4a2-4b39-8e67-8a9ce1ac058a"],
Cell[79208, 2190, 281, 5, 29, "Print",ExpressionUUID->"a019c9c4-5b38-4d1d-a97a-70bb11d6ede0"],
Cell[79492, 2197, 640, 18, 29, "Print",ExpressionUUID->"fa010c51-093c-4a3f-bc80-a6c1b83c260f"],
Cell[80135, 2217, 281, 5, 29, "Print",ExpressionUUID->"17e0fea6-fad3-419d-89c9-39d963716adf"],
Cell[80419, 2224, 642, 18, 29, "Print",ExpressionUUID->"74b056c5-0359-48c8-8fa5-97f653dd2e48"],
Cell[81064, 2244, 283, 5, 29, "Print",ExpressionUUID->"78b173f3-7f65-4f7f-a0ff-39adca6ea481"],
Cell[81350, 2251, 640, 18, 29, "Print",ExpressionUUID->"f0de6efe-144a-43f8-944b-f1d1c732cdb8"],
Cell[81993, 2271, 283, 5, 29, "Print",ExpressionUUID->"683f218f-7723-4487-b62c-01a3f24e0bc2"],
Cell[82279, 2278, 639, 18, 29, "Print",ExpressionUUID->"588acaad-a357-4950-95ac-07bf6a8e9362"],
Cell[82921, 2298, 281, 5, 29, "Print",ExpressionUUID->"07804ae7-af04-43e9-9b79-cf79745d6bf7"],
Cell[83205, 2305, 639, 18, 29, "Print",ExpressionUUID->"621e8e06-1e95-4bab-b38a-0944a914febc"],
Cell[83847, 2325, 281, 5, 29, "Print",ExpressionUUID->"64c2dbc8-fb06-407e-b1e8-5726cd9a37dd"],
Cell[84131, 2332, 639, 18, 29, "Print",ExpressionUUID->"ecf0b227-5eff-49d2-8002-b8508d9e2c18"],
Cell[84773, 2352, 281, 5, 29, "Print",ExpressionUUID->"d6f6b4a3-1083-4d8f-8bee-d5734efc5061"],
Cell[85057, 2359, 640, 18, 29, "Print",ExpressionUUID->"fe617423-8ab1-4056-8be5-f2e4960c0853"],
Cell[85700, 2379, 281, 5, 29, "Print",ExpressionUUID->"01fe24a9-631f-4916-8e80-3561767717f0"],
Cell[85984, 2386, 640, 18, 29, "Print",ExpressionUUID->"bb7f64a1-98c6-4bc4-a8f4-e7c71e6003c6"],
Cell[86627, 2406, 281, 5, 29, "Print",ExpressionUUID->"a4fa1837-73ac-4f53-b1a9-d0985d2dca9e"],
Cell[86911, 2413, 640, 18, 29, "Print",ExpressionUUID->"3fe2e84b-8191-4faf-a762-43532f47718f"],
Cell[87554, 2433, 281, 5, 29, "Print",ExpressionUUID->"11b3546a-aa58-443b-bcf9-44f64e14e861"],
Cell[87838, 2440, 642, 18, 29, "Print",ExpressionUUID->"f7cb44c3-9cd0-4275-8aff-ba8c7209e82d"],
Cell[88483, 2460, 281, 5, 29, "Print",ExpressionUUID->"1e4f7e50-76d2-4832-a05c-912ec4f451c4"],
Cell[88767, 2467, 641, 18, 29, "Print",ExpressionUUID->"b9b5d961-4644-4606-93c5-416550559a69"],
Cell[89411, 2487, 281, 5, 29, "Print",ExpressionUUID->"1beaea1d-20dd-4126-9a6b-2dd09b6de39e"],
Cell[89695, 2494, 641, 18, 29, "Print",ExpressionUUID->"76364493-b3ed-471b-a825-9a9356467a4d"],
Cell[90339, 2514, 283, 5, 29, "Print",ExpressionUUID->"1cf3b93a-b6ff-4bf4-b355-323813ce48d1"],
Cell[90625, 2521, 641, 18, 29, "Print",ExpressionUUID->"d4dd0afe-eaff-42c1-87a1-da5a7cb4d011"],
Cell[91269, 2541, 280, 5, 29, "Print",ExpressionUUID->"fd9ddaea-db50-4939-b1ca-5d764ca8d756"],
Cell[91552, 2548, 640, 18, 29, "Print",ExpressionUUID->"2122e9ed-c0c8-47a6-97af-b1caace487e8"],
Cell[92195, 2568, 281, 5, 29, "Print",ExpressionUUID->"e145e02d-c32a-4129-aa02-f227f1ab0ede"],
Cell[92479, 2575, 640, 18, 29, "Print",ExpressionUUID->"6c6abe5f-3b1a-4ca8-a6a3-f537bbcfbf54"],
Cell[93122, 2595, 281, 5, 29, "Print",ExpressionUUID->"b20e7679-4418-4dbb-8cfb-ccc01e6e10c6"],
Cell[93406, 2602, 642, 18, 29, "Print",ExpressionUUID->"c1ce4036-1eee-43ac-a7b9-af0a8850e16b"],
Cell[94051, 2622, 281, 5, 29, "Print",ExpressionUUID->"e31ea47c-cdd4-47ad-8adc-50d4ab61a6c5"],
Cell[94335, 2629, 640, 18, 29, "Print",ExpressionUUID->"1a1381ca-043c-4b27-8b9d-78698c5fbaa9"],
Cell[94978, 2649, 281, 5, 29, "Print",ExpressionUUID->"8724996a-5d3e-4c45-9a18-7b5250c30412"],
Cell[95262, 2656, 640, 18, 29, "Print",ExpressionUUID->"0c4b8232-acea-4a0c-93f7-e83a0668437d"],
Cell[95905, 2676, 280, 5, 29, "Print",ExpressionUUID->"7d71eaea-69a8-44c1-9fb5-3fe00bbb717e"],
Cell[96188, 2683, 638, 18, 29, "Print",ExpressionUUID->"2880e46c-4bc6-42d0-9002-b55a204a86e2"],
Cell[96829, 2703, 281, 5, 29, "Print",ExpressionUUID->"4c7d82b7-57dc-4391-a658-b9409d841df1"],
Cell[97113, 2710, 639, 18, 29, "Print",ExpressionUUID->"395c5150-d81a-4866-8827-296289bca007"],
Cell[97755, 2730, 281, 5, 29, "Print",ExpressionUUID->"d5a4c22a-2ca0-4205-9634-f2abb82c5d4e"],
Cell[98039, 2737, 640, 18, 29, "Print",ExpressionUUID->"049eeb10-00ae-42ba-bfc7-56f50db2b564"],
Cell[98682, 2757, 280, 5, 29, "Print",ExpressionUUID->"2bf95fb4-b884-4df8-b937-2dd694de7963"],
Cell[98965, 2764, 642, 18, 29, "Print",ExpressionUUID->"1a5b844d-f346-4e52-8c72-14daeb931934"],
Cell[99610, 2784, 281, 5, 29, "Print",ExpressionUUID->"1ea72d3c-c49d-47bb-8d60-f8bf5889eda1"],
Cell[99894, 2791, 640, 18, 29, "Print",ExpressionUUID->"96c72807-3418-488f-aec0-865f08932f25"],
Cell[100537, 2811, 281, 5, 29, "Print",ExpressionUUID->"99bdeca6-e442-4ef6-88d4-b8d645ef19c6"],
Cell[100821, 2818, 640, 18, 29, "Print",ExpressionUUID->"41e7083b-2aa9-499a-abec-043d13853674"],
Cell[101464, 2838, 281, 5, 29, "Print",ExpressionUUID->"0487a37c-2ac6-43a3-98c5-10bcfd1fb7be"],
Cell[101748, 2845, 640, 18, 29, "Print",ExpressionUUID->"fc2ce535-c2b9-4c40-81b4-d03c3a190614"],
Cell[102391, 2865, 283, 5, 29, "Print",ExpressionUUID->"48afce6d-7a3c-4913-8a37-b7592e035300"],
Cell[102677, 2872, 640, 18, 29, "Print",ExpressionUUID->"843c90d2-6bce-428d-a2b7-dcfa0612ecce"],
Cell[103320, 2892, 281, 5, 29, "Print",ExpressionUUID->"726bac07-b356-4080-a4cc-25cdb26257ba"],
Cell[103604, 2899, 639, 18, 29, "Print",ExpressionUUID->"30c4d17e-cbda-44d6-a334-f7e569742a53"],
Cell[104246, 2919, 281, 5, 29, "Print",ExpressionUUID->"a9d1df18-96e5-442a-aeaf-53d8f5f2c9ad"],
Cell[104530, 2926, 641, 18, 29, "Print",ExpressionUUID->"37804e3c-ce5f-42c7-80c0-233a43e4bd1e"],
Cell[105174, 2946, 281, 5, 29, "Print",ExpressionUUID->"e9e0ead7-faa7-4b73-bdab-52f34be2afb7"],
Cell[105458, 2953, 640, 18, 29, "Print",ExpressionUUID->"eb7a01c0-8103-4fef-a35a-7f31666dc9cc"],
Cell[106101, 2973, 283, 5, 29, "Print",ExpressionUUID->"6ad639c4-1d2f-4d07-8593-ec597bf81611"],
Cell[106387, 2980, 638, 18, 29, "Print",ExpressionUUID->"8ca2e5d7-53ad-46ca-9296-c9fccaf83885"],
Cell[107028, 3000, 281, 5, 29, "Print",ExpressionUUID->"ccaa8297-99da-4f56-baa7-7f6853db5e04"],
Cell[107312, 3007, 642, 18, 29, "Print",ExpressionUUID->"ab3fec2e-dd5e-416f-ad9d-91709898bfdf"],
Cell[107957, 3027, 283, 5, 29, "Print",ExpressionUUID->"cfa95006-ba40-486c-ab8a-08701440b3c4"],
Cell[108243, 3034, 639, 18, 29, "Print",ExpressionUUID->"fc7c82f5-43b4-464e-84a8-2bc60aa2fa22"],
Cell[108885, 3054, 281, 5, 29, "Print",ExpressionUUID->"beee59c7-d7d1-4f72-9d40-ac966ebbba27"],
Cell[109169, 3061, 640, 18, 29, "Print",ExpressionUUID->"a5504df5-60c4-4054-8d70-65d500bc38ea"],
Cell[109812, 3081, 283, 5, 29, "Print",ExpressionUUID->"165211ee-0f17-4ace-b246-e1891e11a204"],
Cell[110098, 3088, 642, 18, 29, "Print",ExpressionUUID->"b801769a-0077-4ff3-8a08-b34714e99ee0"],
Cell[110743, 3108, 280, 5, 29, "Print",ExpressionUUID->"99c22797-2d8b-4860-be13-7d31ec523319"],
Cell[111026, 3115, 640, 18, 29, "Print",ExpressionUUID->"8b448850-26df-4d96-b26d-545a63ca4324"],
Cell[111669, 3135, 283, 5, 29, "Print",ExpressionUUID->"bdc73287-61bf-4645-90f6-38d775789e8f"],
Cell[111955, 3142, 639, 18, 29, "Print",ExpressionUUID->"8511be94-47fa-454c-987b-4ce482f10fab"],
Cell[112597, 3162, 280, 5, 29, "Print",ExpressionUUID->"91f89fd8-57e4-448a-94e7-4adcadc9bcc2"],
Cell[112880, 3169, 642, 18, 29, "Print",ExpressionUUID->"f0c519bc-f690-4878-afd2-e5f52167e055"],
Cell[113525, 3189, 281, 5, 29, "Print",ExpressionUUID->"e3899ae7-67ea-4283-a2b4-78ad19f465a4"],
Cell[113809, 3196, 640, 18, 29, "Print",ExpressionUUID->"b71e8978-c86c-42e8-9284-858704ef1913"],
Cell[114452, 3216, 283, 5, 29, "Print",ExpressionUUID->"d0c5584d-b6b1-4714-97de-09927596b4ea"],
Cell[114738, 3223, 640, 18, 29, "Print",ExpressionUUID->"cc9d7f7d-241c-43f2-96f4-47420124f317"],
Cell[115381, 3243, 283, 5, 29, "Print",ExpressionUUID->"75aa523c-f919-47c4-aa9d-fd6c83b58e55"],
Cell[115667, 3250, 642, 18, 29, "Print",ExpressionUUID->"90072e2b-8769-41b5-a9db-31a2b40f3273"],
Cell[116312, 3270, 281, 5, 29, "Print",ExpressionUUID->"c3d64d70-e332-41df-8dc1-cef6e10cd4d4"],
Cell[116596, 3277, 640, 18, 29, "Print",ExpressionUUID->"3672d1ed-c74f-4737-956d-8a0b85c9dc85"],
Cell[117239, 3297, 281, 5, 29, "Print",ExpressionUUID->"03aee5e8-eae2-4748-9beb-722c0127578c"],
Cell[117523, 3304, 639, 18, 29, "Print",ExpressionUUID->"5de1bef2-51c6-4c2c-b271-893e96d4d831"],
Cell[118165, 3324, 281, 5, 29, "Print",ExpressionUUID->"f226ce5b-877d-4b7d-89fc-664de04ba798"],
Cell[118449, 3331, 642, 18, 29, "Print",ExpressionUUID->"539f3828-2e1d-4c86-bd99-db047e03dcb5"],
Cell[119094, 3351, 283, 5, 29, "Print",ExpressionUUID->"06b4500d-c7d1-48a4-b922-db6961a44103"],
Cell[119380, 3358, 642, 18, 29, "Print",ExpressionUUID->"f6670619-d043-4b0b-9751-5b7234d1c7c8"],
Cell[120025, 3378, 281, 5, 29, "Print",ExpressionUUID->"38f566db-c8e6-4fce-adfb-bbbb355e2c51"],
Cell[120309, 3385, 641, 18, 29, "Print",ExpressionUUID->"db8990db-86b3-4d6a-be0c-31229d781328"],
Cell[120953, 3405, 281, 5, 29, "Print",ExpressionUUID->"0ffe8694-9459-4d15-940b-2ff689793434"],
Cell[121237, 3412, 640, 18, 29, "Print",ExpressionUUID->"e1552e33-0d24-4698-8ca4-3f69988ec6c7"],
Cell[121880, 3432, 281, 5, 29, "Print",ExpressionUUID->"3bbe0f86-0af7-479d-9997-f0b47852f558"],
Cell[122164, 3439, 639, 18, 29, "Print",ExpressionUUID->"1da5ea76-15aa-4982-96e2-233f749570a1"],
Cell[122806, 3459, 281, 5, 29, "Print",ExpressionUUID->"6f95a646-3b0d-471b-8dcb-55eb1f49c8b1"],
Cell[123090, 3466, 642, 18, 29, "Print",ExpressionUUID->"60f9d0aa-f2bf-4e0c-a6cf-6be241fab9b7"],
Cell[123735, 3486, 281, 5, 29, "Print",ExpressionUUID->"11313d40-bb25-4f76-ad33-cf68eef8ec7b"],
Cell[124019, 3493, 640, 18, 29, "Print",ExpressionUUID->"52a1f2a4-7ad8-4cfb-82f4-0b1bf5479406"],
Cell[124662, 3513, 283, 5, 29, "Print",ExpressionUUID->"06defc89-d4a3-438e-88ef-6d8022829b61"],
Cell[124948, 3520, 640, 18, 29, "Print",ExpressionUUID->"d773b058-14ba-495f-88c5-67cbc117f369"],
Cell[125591, 3540, 281, 5, 29, "Print",ExpressionUUID->"eb9da1dd-c941-4684-ae88-fdef619003bb"],
Cell[125875, 3547, 640, 18, 29, "Print",ExpressionUUID->"ca3383af-54ae-49c9-9c16-e409961741db"],
Cell[126518, 3567, 281, 5, 29, "Print",ExpressionUUID->"5b10b62d-545b-4d32-b7cc-59a1b66cf02d"],
Cell[126802, 3574, 640, 18, 29, "Print",ExpressionUUID->"249aa95d-72ce-4133-9c9e-399b1155a211"],
Cell[127445, 3594, 281, 5, 29, "Print",ExpressionUUID->"a27c85d6-59ec-4a53-b79f-3ed59fdf37ca"],
Cell[127729, 3601, 639, 18, 29, "Print",ExpressionUUID->"6a62f5de-cb83-452d-93dd-b62ac72b35a3"],
Cell[128371, 3621, 281, 5, 29, "Print",ExpressionUUID->"b7cd9041-757b-4476-8d92-789ff5eac940"],
Cell[128655, 3628, 640, 18, 29, "Print",ExpressionUUID->"6cfaf63c-f3f3-4698-88a6-361ae3727e04"],
Cell[129298, 3648, 280, 5, 29, "Print",ExpressionUUID->"bfd17078-4e4c-44f2-941e-96134fc741c2"],
Cell[129581, 3655, 640, 18, 29, "Print",ExpressionUUID->"e9bfe127-3c82-4254-b3cf-e0c716a565f5"],
Cell[130224, 3675, 281, 5, 29, "Print",ExpressionUUID->"068b43e1-64bb-4b17-8b09-e39b8494a217"],
Cell[130508, 3682, 640, 18, 29, "Print",ExpressionUUID->"73d368cc-194f-4286-9c20-809e14523108"],
Cell[131151, 3702, 280, 5, 29, "Print",ExpressionUUID->"3210d989-64cb-4853-803e-242a457996c1"],
Cell[131434, 3709, 642, 18, 29, "Print",ExpressionUUID->"80efff9a-71a2-44c6-a816-7a376147ab94"],
Cell[132079, 3729, 283, 5, 29, "Print",ExpressionUUID->"39a067b6-9101-4dc6-bee7-0ed801d028f6"],
Cell[132365, 3736, 642, 18, 29, "Print",ExpressionUUID->"0f23cb9c-83ae-4fa9-895e-2ec6c9550916"],
Cell[133010, 3756, 281, 5, 29, "Print",ExpressionUUID->"c7ffe498-010c-49c9-922e-66e3af80a004"],
Cell[133294, 3763, 640, 18, 29, "Print",ExpressionUUID->"e169370b-a91c-4902-aed4-d3aaa3a8ee45"],
Cell[133937, 3783, 283, 5, 29, "Print",ExpressionUUID->"0859c5b3-e833-4edb-a3b3-89b3283641ae"],
Cell[134223, 3790, 640, 18, 29, "Print",ExpressionUUID->"52f0d439-82ca-48bc-a2cd-4693a022a26c"],
Cell[134866, 3810, 283, 5, 29, "Print",ExpressionUUID->"5ce74038-2f8e-41e5-ab00-a1210795b5eb"],
Cell[135152, 3817, 640, 18, 29, "Print",ExpressionUUID->"4c010853-db97-4642-8923-29346f15255b"],
Cell[135795, 3837, 283, 5, 29, "Print",ExpressionUUID->"bdc5bbfb-8c5f-4c82-ba64-cd63e87f267b"],
Cell[136081, 3844, 639, 18, 29, "Print",ExpressionUUID->"fcaf6c7f-d277-4f3b-a591-721c93abaab6"],
Cell[136723, 3864, 281, 5, 29, "Print",ExpressionUUID->"f0e35835-9c56-42c2-8be9-7f10f857091a"],
Cell[137007, 3871, 639, 18, 29, "Print",ExpressionUUID->"533d084f-06f1-4911-a63d-4b54610a5091"],
Cell[137649, 3891, 280, 5, 29, "Print",ExpressionUUID->"f53fe154-6848-4926-ad9d-509cf387ae8e"],
Cell[137932, 3898, 640, 18, 29, "Print",ExpressionUUID->"dad29ad9-04ad-4460-916c-5f2a9cf5f70a"],
Cell[138575, 3918, 281, 5, 29, "Print",ExpressionUUID->"9842acc1-90fc-4a72-9055-84afa7760a9a"],
Cell[138859, 3925, 641, 18, 29, "Print",ExpressionUUID->"51ad9bb5-34b7-44e9-af6d-4d33a03db2cb"],
Cell[139503, 3945, 281, 5, 29, "Print",ExpressionUUID->"46981346-2e9f-4d53-8bec-56b1045028d1"],
Cell[139787, 3952, 640, 18, 29, "Print",ExpressionUUID->"7d21205c-8d33-43ef-9f0f-19184df80965"],
Cell[140430, 3972, 281, 5, 29, "Print",ExpressionUUID->"ed95a837-3964-418f-9c4b-ebcaf9be2bdb"],
Cell[140714, 3979, 640, 18, 29, "Print",ExpressionUUID->"54a130d3-e3ac-4373-9bfa-794f0680fa7e"],
Cell[141357, 3999, 283, 5, 29, "Print",ExpressionUUID->"2a636d71-eada-4258-b0e9-97f81641ba8a"],
Cell[141643, 4006, 642, 18, 29, "Print",ExpressionUUID->"9cfe1fa2-4b82-4a3f-a63a-4021cd9878a0"],
Cell[142288, 4026, 281, 5, 29, "Print",ExpressionUUID->"d03a3ed1-d124-47f6-8fff-bb1e8673eb25"],
Cell[142572, 4033, 642, 18, 29, "Print",ExpressionUUID->"427f5da8-cff5-4872-ba94-be7ed34d2cb0"],
Cell[143217, 4053, 281, 5, 29, "Print",ExpressionUUID->"78eda1eb-2bc7-4c9f-95ef-6c2671dfc0b2"],
Cell[143501, 4060, 642, 18, 29, "Print",ExpressionUUID->"c4ba1491-dc7a-4c74-98c7-ec6b366288aa"],
Cell[144146, 4080, 281, 5, 29, "Print",ExpressionUUID->"e67dae81-465d-41b3-889e-06eba6612d11"],
Cell[144430, 4087, 640, 18, 29, "Print",ExpressionUUID->"045ebe50-b2b4-45b2-8806-aaa7c86f1cb4"],
Cell[145073, 4107, 281, 5, 29, "Print",ExpressionUUID->"e6a89115-2f4d-42ee-b5c3-8c98ead52474"],
Cell[145357, 4114, 640, 18, 29, "Print",ExpressionUUID->"8d657a42-c948-469c-8342-4075de726a91"],
Cell[146000, 4134, 283, 5, 29, "Print",ExpressionUUID->"a19504af-ea1b-4ec4-ba2d-336caa4ca462"],
Cell[146286, 4141, 642, 18, 29, "Print",ExpressionUUID->"a3089759-964e-4d1e-8beb-3c109c247da7"],
Cell[146931, 4161, 283, 5, 29, "Print",ExpressionUUID->"98ad8a17-1082-42de-94e5-5d066aecb0a7"],
Cell[147217, 4168, 640, 18, 29, "Print",ExpressionUUID->"5df87fcc-76e1-4cef-aa75-5ea23c32daa8"],
Cell[147860, 4188, 281, 5, 29, "Print",ExpressionUUID->"2b7c5e51-08de-4199-ad85-d248f83dbd05"],
Cell[148144, 4195, 640, 18, 29, "Print",ExpressionUUID->"4651fac9-926b-4946-90ad-aab9baac2a0d"],
Cell[148787, 4215, 281, 5, 29, "Print",ExpressionUUID->"4f631325-0712-4f85-8138-2674452d658c"],
Cell[149071, 4222, 641, 18, 29, "Print",ExpressionUUID->"17205e54-f383-451e-9d91-3db9bdbf577d"],
Cell[149715, 4242, 281, 5, 29, "Print",ExpressionUUID->"d4e055b7-e3e3-4b74-aeed-ac9d735a0ad9"],
Cell[149999, 4249, 640, 18, 29, "Print",ExpressionUUID->"52c5a963-cca4-406a-8ac6-100501f7c55d"],
Cell[150642, 4269, 281, 5, 29, "Print",ExpressionUUID->"a900a47a-0506-4356-a03b-55eb318462b1"],
Cell[150926, 4276, 640, 18, 29, "Print",ExpressionUUID->"2a9867e3-ab54-4cf9-aa0c-98c73fc28ff2"],
Cell[151569, 4296, 281, 5, 29, "Print",ExpressionUUID->"5915d732-96d4-4b46-afd7-9c4fc7063896"],
Cell[151853, 4303, 642, 18, 29, "Print",ExpressionUUID->"84290b5b-f6ae-4c5c-aec4-35c24288b215"],
Cell[152498, 4323, 281, 5, 29, "Print",ExpressionUUID->"743e530d-3cd9-487f-b5ec-d529c138dc7f"],
Cell[152782, 4330, 642, 18, 29, "Print",ExpressionUUID->"e3275f72-cc10-4798-8724-099803301436"],
Cell[153427, 4350, 283, 5, 29, "Print",ExpressionUUID->"3984f9f9-5266-47d1-a319-9a3f2aace9f5"],
Cell[153713, 4357, 640, 18, 29, "Print",ExpressionUUID->"5f6434b9-66c9-473e-b5bb-452cc380bd18"],
Cell[154356, 4377, 281, 5, 29, "Print",ExpressionUUID->"6bcc64dd-7072-4ad6-897a-b9683565b244"],
Cell[154640, 4384, 640, 18, 29, "Print",ExpressionUUID->"fcae933e-12b5-40f4-b641-144dee3c5afc"],
Cell[155283, 4404, 279, 5, 29, "Print",ExpressionUUID->"caa2f6d4-5548-40f7-9eca-d7abf2356cbc"],
Cell[155565, 4411, 640, 18, 29, "Print",ExpressionUUID->"3f72afa3-319d-4f7e-91b5-e0186a4421b4"],
Cell[156208, 4431, 281, 5, 29, "Print",ExpressionUUID->"7e342634-40e9-4235-8695-1fdfcdb2d206"],
Cell[156492, 4438, 642, 18, 29, "Print",ExpressionUUID->"481286dd-6bee-470d-9d1b-4cd73828ea76"],
Cell[157137, 4458, 281, 5, 29, "Print",ExpressionUUID->"05e35366-e1d2-40fc-9b7a-a35e5b775ef3"],
Cell[157421, 4465, 640, 18, 29, "Print",ExpressionUUID->"0f0144bd-2a3b-4e70-a198-aab829e42eee"],
Cell[158064, 4485, 281, 5, 29, "Print",ExpressionUUID->"cb0c33eb-6ae2-485d-bb55-c05f17df0f55"],
Cell[158348, 4492, 640, 18, 29, "Print",ExpressionUUID->"26b05c23-158e-46c0-857b-c4fb59b446fd"],
Cell[158991, 4512, 283, 5, 29, "Print",ExpressionUUID->"71fa1905-4a21-4905-8c74-4e111faf9ea0"],
Cell[159277, 4519, 641, 18, 29, "Print",ExpressionUUID->"2c18c060-de92-4f2b-9be5-60e2381f2c93"],
Cell[159921, 4539, 283, 5, 29, "Print",ExpressionUUID->"0a11f2d5-0be4-4427-80da-e667e7ff1e34"],
Cell[160207, 4546, 641, 18, 29, "Print",ExpressionUUID->"805fba3d-bef7-4b45-a688-49b668499f96"],
Cell[160851, 4566, 281, 5, 29, "Print",ExpressionUUID->"bd8c9e96-74b9-4878-97c6-7b8545800a9a"],
Cell[161135, 4573, 640, 18, 29, "Print",ExpressionUUID->"5f1fe459-2c3a-413e-a452-61e572eb861c"],
Cell[161778, 4593, 281, 5, 29, "Print",ExpressionUUID->"d34a565a-c8d2-419d-857e-b2bdb85b3210"],
Cell[162062, 4600, 639, 18, 29, "Print",ExpressionUUID->"3df2d9e1-2f89-40f7-9e35-9aae71383b51"],
Cell[162704, 4620, 281, 5, 29, "Print",ExpressionUUID->"682a3eb7-a087-45c8-a22b-82d3564243f8"],
Cell[162988, 4627, 642, 18, 29, "Print",ExpressionUUID->"fd72a82a-4052-4142-bc61-6a10a7a46855"],
Cell[163633, 4647, 280, 5, 29, "Print",ExpressionUUID->"8e942f0f-ec45-4c66-8925-1339acc5bf4a"],
Cell[163916, 4654, 642, 18, 29, "Print",ExpressionUUID->"d0b65110-b7c0-4299-a423-cd900c608c92"],
Cell[164561, 4674, 280, 5, 29, "Print",ExpressionUUID->"c1c0d9c0-da25-40fb-80d2-afb1f1e4a51e"],
Cell[164844, 4681, 642, 18, 29, "Print",ExpressionUUID->"04f294a6-506e-4057-ad41-d840305790a4"],
Cell[165489, 4701, 281, 5, 29, "Print",ExpressionUUID->"5187f1e8-585e-4faa-a12e-94481f31543c"],
Cell[165773, 4708, 640, 18, 29, "Print",ExpressionUUID->"10914015-b5ba-459c-b435-0b2058feca69"],
Cell[166416, 4728, 281, 5, 29, "Print",ExpressionUUID->"8f594bce-1e5d-49e3-943a-3d3af137f5ea"],
Cell[166700, 4735, 642, 18, 29, "Print",ExpressionUUID->"53f50fee-7072-45d6-bd5f-a8e50edff2fe"],
Cell[167345, 4755, 281, 5, 29, "Print",ExpressionUUID->"bb19559a-794e-4c75-89fb-dfa1f3c52389"],
Cell[167629, 4762, 640, 18, 29, "Print",ExpressionUUID->"ff662123-ba91-4102-94ca-5a64592d65bb"],
Cell[168272, 4782, 281, 5, 29, "Print",ExpressionUUID->"b00b9bcf-5c83-47fe-b1ec-e39dd4a6a9fe"],
Cell[168556, 4789, 639, 18, 29, "Print",ExpressionUUID->"c36337c4-1340-478e-bf45-1223b8b5663b"],
Cell[169198, 4809, 281, 5, 29, "Print",ExpressionUUID->"bd591670-c327-41ff-be20-5bf14481f99c"],
Cell[169482, 4816, 640, 18, 29, "Print",ExpressionUUID->"b4ea9b09-c491-4334-86dc-c9b6fbc96a75"],
Cell[170125, 4836, 281, 5, 29, "Print",ExpressionUUID->"593f6e32-69b1-4300-992e-0d467fa1d5aa"],
Cell[170409, 4843, 641, 18, 29, "Print",ExpressionUUID->"d69243c5-e89d-4913-aa6d-b42ce0e845b4"],
Cell[171053, 4863, 283, 5, 29, "Print",ExpressionUUID->"c580b306-6110-4ba0-b93d-c48acf1544ad"],
Cell[171339, 4870, 643, 18, 29, "Print",ExpressionUUID->"6cb75c3e-f374-4aab-a796-0955b2beaf34"],
Cell[171985, 4890, 281, 5, 29, "Print",ExpressionUUID->"26b390c1-5a22-47ef-9714-20b9191b5b57"],
Cell[172269, 4897, 642, 18, 29, "Print",ExpressionUUID->"52950837-d4a0-4341-b404-cfc490c67e36"],
Cell[172914, 4917, 281, 5, 29, "Print",ExpressionUUID->"d19e592b-c453-43a8-b259-beb30bd6dde0"],
Cell[173198, 4924, 640, 18, 29, "Print",ExpressionUUID->"4cd77820-5d86-4eed-b0d5-440a0de808e2"],
Cell[173841, 4944, 281, 5, 29, "Print",ExpressionUUID->"cd6e3c09-3516-43c9-a805-900dbe1f9c60"],
Cell[174125, 4951, 642, 18, 29, "Print",ExpressionUUID->"7f2057ba-b79b-481a-8e33-dae9b04e5add"],
Cell[174770, 4971, 281, 5, 29, "Print",ExpressionUUID->"95f88001-6b4e-4585-9081-d6b0a4c6bcdf"],
Cell[175054, 4978, 642, 18, 29, "Print",ExpressionUUID->"c1d96476-4811-4cae-b7bc-c64fac6e7977"],
Cell[175699, 4998, 281, 5, 29, "Print",ExpressionUUID->"228d3bb2-48ae-41f5-ba7a-a4b1792e2937"],
Cell[175983, 5005, 640, 18, 29, "Print",ExpressionUUID->"e66d5a87-a5e5-4385-9782-0d084d90b8b9"],
Cell[176626, 5025, 281, 5, 29, "Print",ExpressionUUID->"eeb2d190-4482-4213-ac88-cc00d525f0a8"],
Cell[176910, 5032, 640, 18, 29, "Print",ExpressionUUID->"c33cec64-75bd-42b9-b769-fae0ac7cafab"],
Cell[177553, 5052, 283, 5, 29, "Print",ExpressionUUID->"05250be2-1c24-41d0-86f5-207ffc514570"],
Cell[177839, 5059, 640, 18, 29, "Print",ExpressionUUID->"2aade339-c67b-4ba5-ada0-289da494de75"],
Cell[178482, 5079, 281, 5, 29, "Print",ExpressionUUID->"3ee07c2c-44cc-43c0-a6e4-343aafec3a61"],
Cell[178766, 5086, 642, 18, 29, "Print",ExpressionUUID->"2bb732f5-5761-4d79-b921-4dfef58316e3"],
Cell[179411, 5106, 283, 5, 29, "Print",ExpressionUUID->"8b400b1b-4234-4cce-8ee7-5e4ef54c4f13"],
Cell[179697, 5113, 640, 18, 29, "Print",ExpressionUUID->"28a59af9-ab9a-4079-b5a4-fee2c439c2d7"],
Cell[180340, 5133, 283, 5, 29, "Print",ExpressionUUID->"2fdae7d3-ae94-4be4-bd06-67b4e179b50d"],
Cell[180626, 5140, 640, 18, 29, "Print",ExpressionUUID->"0f022fc3-339a-4cd8-83b0-bbedf4e1fbef"],
Cell[181269, 5160, 281, 5, 29, "Print",ExpressionUUID->"7cb49719-b28b-4dc4-a61b-92bed5dd51ee"],
Cell[181553, 5167, 641, 18, 29, "Print",ExpressionUUID->"aa4180c7-b80d-44c1-973f-4cfa9a1a1fcc"],
Cell[182197, 5187, 280, 5, 29, "Print",ExpressionUUID->"723fc40b-2efc-403e-af27-85888124d518"],
Cell[182480, 5194, 643, 18, 29, "Print",ExpressionUUID->"f6bae69f-0497-496e-8d28-81cb4ed694ac"],
Cell[183126, 5214, 281, 5, 29, "Print",ExpressionUUID->"40ae7a87-aaf7-416d-bebd-8a0cff2c5b7c"],
Cell[183410, 5221, 643, 18, 29, "Print",ExpressionUUID->"086ce972-61d2-438e-8dbd-45943eab4c9a"],
Cell[184056, 5241, 281, 5, 29, "Print",ExpressionUUID->"fddb32f6-91a5-4953-987f-5ff7c54a8d8f"],
Cell[184340, 5248, 642, 18, 29, "Print",ExpressionUUID->"b9408b3a-fba1-4401-afe6-1b08397a3578"],
Cell[184985, 5268, 281, 5, 29, "Print",ExpressionUUID->"7154794c-bc50-4b35-93c6-f9a5f6f7795e"],
Cell[185269, 5275, 640, 18, 29, "Print",ExpressionUUID->"124b21f1-fdc0-4f69-ba52-7878b7b2eef8"],
Cell[185912, 5295, 283, 5, 29, "Print",ExpressionUUID->"ae154be0-34d8-4177-9506-31465d59bebd"],
Cell[186198, 5302, 640, 18, 29, "Print",ExpressionUUID->"0c722793-43a8-49b6-91b7-2a20ea00cc35"],
Cell[186841, 5322, 280, 5, 29, "Print",ExpressionUUID->"4d9755d3-6907-437b-81d9-91fdc167d9f1"],
Cell[187124, 5329, 642, 18, 29, "Print",ExpressionUUID->"a080509a-eaa6-4c12-bab6-5981943d0caf"],
Cell[187769, 5349, 281, 5, 29, "Print",ExpressionUUID->"5cd028d3-2769-45b7-885e-346562e0b276"],
Cell[188053, 5356, 640, 18, 29, "Print",ExpressionUUID->"3c58f577-2477-44c0-b9e3-10ecdf62bfbe"],
Cell[188696, 5376, 281, 5, 29, "Print",ExpressionUUID->"abcd69b0-41aa-4027-bc16-0f345ed580c9"],
Cell[188980, 5383, 640, 18, 29, "Print",ExpressionUUID->"79d7d847-81ac-4de2-b8c0-2b79fe66ab45"],
Cell[189623, 5403, 281, 5, 29, "Print",ExpressionUUID->"20b1ee50-110f-4551-b46b-67792d3eed59"],
Cell[189907, 5410, 640, 18, 29, "Print",ExpressionUUID->"640497ba-9609-4e91-ad09-b7ec7a3982f8"],
Cell[190550, 5430, 283, 5, 29, "Print",ExpressionUUID->"fe324e8b-c604-40e5-8022-d56392e79529"],
Cell[190836, 5437, 640, 18, 29, "Print",ExpressionUUID->"67741c77-567c-4e95-9933-b2e512482308"],
Cell[191479, 5457, 281, 5, 29, "Print",ExpressionUUID->"61aabcff-8312-44a0-b9b1-1c6fdfe58089"],
Cell[191763, 5464, 640, 18, 29, "Print",ExpressionUUID->"98dd789a-162f-4026-a431-5d1c8dbabf5c"],
Cell[192406, 5484, 283, 5, 29, "Print",ExpressionUUID->"2aa6dd44-1e94-4859-a006-80debb395348"],
Cell[192692, 5491, 640, 18, 29, "Print",ExpressionUUID->"ba18a5b8-f27c-4903-89ed-1b3c24c52bfc"],
Cell[193335, 5511, 281, 5, 29, "Print",ExpressionUUID->"798cc98b-afa6-4f80-a29f-1d10e2e553a1"],
Cell[193619, 5518, 641, 18, 29, "Print",ExpressionUUID->"4be481cb-fec2-4130-9087-60f7ce06042f"],
Cell[194263, 5538, 281, 5, 29, "Print",ExpressionUUID->"1063e341-6f13-4119-b88d-b80d89928513"],
Cell[194547, 5545, 641, 18, 29, "Print",ExpressionUUID->"bf6204d0-a9df-41de-97e1-22f698af9fa6"],
Cell[195191, 5565, 281, 5, 29, "Print",ExpressionUUID->"0d7f50a0-63cb-432d-bdab-f761d8687c37"],
Cell[195475, 5572, 643, 18, 29, "Print",ExpressionUUID->"d8994fd4-f0dd-4a28-b075-911c3549cf41"],
Cell[196121, 5592, 281, 5, 29, "Print",ExpressionUUID->"482c497b-33b8-4951-9335-ef12095c2cc8"],
Cell[196405, 5599, 640, 18, 29, "Print",ExpressionUUID->"c6ce5bdd-ccba-4cfa-91bc-10b242a8be39"],
Cell[197048, 5619, 281, 5, 29, "Print",ExpressionUUID->"a71ecd84-24a1-461f-9450-d8f3350d63eb"],
Cell[197332, 5626, 640, 18, 29, "Print",ExpressionUUID->"4ae785f0-9beb-4db8-b198-c56dad78610e"],
Cell[197975, 5646, 281, 5, 29, "Print",ExpressionUUID->"386c21ca-44ad-46fd-8a43-40b6bb5c4e59"],
Cell[198259, 5653, 642, 18, 29, "Print",ExpressionUUID->"e487d7ee-d2c6-4b3d-86b0-6c83f41e09d3"],
Cell[198904, 5673, 281, 5, 29, "Print",ExpressionUUID->"dba5d542-aa80-4695-a90d-ffd413ae8090"],
Cell[199188, 5680, 640, 18, 29, "Print",ExpressionUUID->"266f19ed-4ac5-407c-ab7b-99dc374f3bc0"],
Cell[199831, 5700, 281, 5, 29, "Print",ExpressionUUID->"4d2a6d70-e87c-40a7-a96a-e8545523d099"],
Cell[200115, 5707, 640, 18, 29, "Print",ExpressionUUID->"83e1ab67-fbe6-4ce3-a0d8-d3b0f4ef2415"],
Cell[200758, 5727, 283, 5, 29, "Print",ExpressionUUID->"f1b4d951-15c7-41a9-9a41-352736fc3ca9"],
Cell[201044, 5734, 640, 18, 29, "Print",ExpressionUUID->"f3d7e9ce-ba58-4ab4-8ded-1f342d8f7003"],
Cell[201687, 5754, 281, 5, 29, "Print",ExpressionUUID->"bc2bb7c4-16da-44e3-8cd3-8bf7744caac9"],
Cell[201971, 5761, 640, 18, 29, "Print",ExpressionUUID->"0a22a75a-dc43-4351-bd96-6e07c16a6609"],
Cell[202614, 5781, 281, 5, 29, "Print",ExpressionUUID->"15955001-d1c5-417e-9ad7-8caee4de2f60"],
Cell[202898, 5788, 640, 18, 29, "Print",ExpressionUUID->"6bbea586-86c7-41fe-952f-48d26357d5ed"],
Cell[203541, 5808, 283, 5, 29, "Print",ExpressionUUID->"a513a0ad-9c50-4e7e-8ff1-b973d66fe53f"],
Cell[203827, 5815, 640, 18, 29, "Print",ExpressionUUID->"ee6c8fc4-bb54-4e67-8f95-89ef1ffd72d4"],
Cell[204470, 5835, 281, 5, 29, "Print",ExpressionUUID->"7291b369-1835-4d28-adc4-e7b35b9333c1"],
Cell[204754, 5842, 640, 18, 29, "Print",ExpressionUUID->"ae25151f-e9ee-4bf6-a0fd-edbd9128ce2c"],
Cell[205397, 5862, 283, 5, 29, "Print",ExpressionUUID->"27417cee-e43e-4fd1-ab92-46bd0ce1ed29"]
}, Open  ]]
}, Open  ]],
Cell[205707, 5871, 3108, 84, 376, "Input",ExpressionUUID->"c3e0d68e-dd02-4f06-83ea-4d44e69700e6"],
Cell[CellGroupData[{
Cell[208840, 5959, 521, 11, 64, "Input",ExpressionUUID->"cdb178ab-19b9-4256-8a92-208acba27292"],
Cell[209364, 5972, 227, 3, 42, "Output",ExpressionUUID->"654d26a7-28f8-40b5-9f4f-5d8955792f59"],
Cell[CellGroupData[{
Cell[209616, 5979, 288, 7, 29, "Print",ExpressionUUID->"20e9ee87-e086-49c5-b477-c033c6346a16"],
Cell[209907, 5988, 394, 11, 47, "Print",ExpressionUUID->"116c9ff7-ec35-4fb4-b456-24a4b1458ae6"],
Cell[210304, 6001, 738, 22, 37, "Print",ExpressionUUID->"0b31bcdd-11ad-4e3f-bee0-bc89b8e5eed8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211091, 6029, 306, 9, 37, "Input",ExpressionUUID->"d505a764-94a6-4ddc-b2c0-e3551362699c"],
Cell[211400, 6040, 8730, 255, 861, "Output",ExpressionUUID->"8acd2168-d9c1-47f2-9c83-07b9c44028b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220167, 6300, 467, 10, 64, "Input",ExpressionUUID->"9824b34e-5082-40e6-89fc-41dddf8be5d1"],
Cell[220637, 6312, 204, 2, 42, "Output",ExpressionUUID->"1712f74b-be1e-4e29-a090-832045170f6c"],
Cell[CellGroupData[{
Cell[220866, 6318, 291, 7, 29, "Print",ExpressionUUID->"cba5b24c-c378-4b58-afc3-c9be1940a2e7"],
Cell[221160, 6327, 529, 16, 51, "Print",ExpressionUUID->"98396e4f-a095-4a85-bb89-32d09bb401a6"],
Cell[221692, 6345, 873, 27, 43, "Print",ExpressionUUID->"b06437db-3b66-4da8-8fae-23d0d8ac1b4e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[222614, 6378, 467, 10, 64, "Input",ExpressionUUID->"380ba604-9023-4111-86d5-ab9c79697b26"],
Cell[223084, 6390, 202, 2, 42, "Output",ExpressionUUID->"6e8db56f-5cd9-4b34-8352-c5480a3fc234"],
Cell[CellGroupData[{
Cell[223311, 6396, 289, 7, 29, "Print",ExpressionUUID->"211f36d8-300a-46df-854f-7b04a66cbd5e"],
Cell[223603, 6405, 486, 14, 51, "Print",ExpressionUUID->"f0c0e40c-1ea5-4c9a-b1e1-ee384953d2c5"],
Cell[224092, 6421, 826, 25, 43, "Print",ExpressionUUID->"4ccda8e6-9444-4a61-8f99-8eeae32f0168"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[224967, 6452, 470, 10, 64, "Input",ExpressionUUID->"74a67017-3014-4158-9506-e8d31ed960ac"],
Cell[225440, 6464, 204, 2, 42, "Output",ExpressionUUID->"70c2f791-fa0f-48de-a68b-b2a79c6271a9"],
Cell[CellGroupData[{
Cell[225669, 6470, 288, 7, 29, "Print",ExpressionUUID->"c42ea07b-eea4-415a-b371-3c33b1a20bf5"],
Cell[225960, 6479, 657, 20, 51, "Print",ExpressionUUID->"2337b1ff-1081-4beb-8e90-173f13bf803b"],
Cell[226620, 6501, 995, 31, 43, "Print",ExpressionUUID->"ebb0b9d5-aac8-4862-b9d2-20bc9e030393"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[227664, 6538, 467, 10, 64, "Input",ExpressionUUID->"7d987a48-4806-4131-983a-c92d14f10772"],
Cell[228134, 6550, 202, 2, 42, "Output",ExpressionUUID->"73d95835-465f-41dc-b425-65690846bdb9"],
Cell[CellGroupData[{
Cell[228361, 6556, 293, 7, 29, "Print",ExpressionUUID->"4583c41a-4d38-4ba8-b995-36ac3fce744f"],
Cell[228657, 6565, 1743, 59, 149, "Print",ExpressionUUID->"ad813c2c-20b7-47b3-9aa2-5698d0673bf9"],
Cell[230403, 6626, 2136, 70, 43, "Print",ExpressionUUID->"86138cd1-26ac-45ce-91f5-3b6172733702"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[232588, 6702, 487, 10, 64, "Input",ExpressionUUID->"ee5448c7-18d3-49d0-bae6-ec193b667920"],
Cell[233078, 6714, 202, 2, 42, "Output",ExpressionUUID->"5d0b3610-9e1f-430d-b066-a00912bf5f93"],
Cell[CellGroupData[{
Cell[233305, 6720, 295, 7, 29, "Print",ExpressionUUID->"d82c5b28-5969-4a51-a067-9029e1823bef"],
Cell[233603, 6729, 856, 27, 51, "Print",ExpressionUUID->"eb26d196-cc40-43eb-aad8-00ff00e8d9f4"],
Cell[234462, 6758, 1198, 38, 43, "Print",ExpressionUUID->"be40227d-397a-40b9-a3ca-571b029893f1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235709, 6802, 489, 10, 64, "Input",ExpressionUUID->"277d5b8c-3bfa-4b7f-aa9a-89b3c959611c"],
Cell[236201, 6814, 204, 2, 42, "Output",ExpressionUUID->"8e28966c-a770-4480-853d-fbc7ca4eea81"],
Cell[CellGroupData[{
Cell[236430, 6820, 295, 7, 29, "Print",ExpressionUUID->"730f54d4-648c-41d9-a951-e23e5cef9aaf"],
Cell[236728, 6829, 1170, 39, 100, "Print",ExpressionUUID->"c28e672a-1359-440f-af0a-2ea2a3315445"],
Cell[237901, 6870, 1535, 50, 43, "Print",ExpressionUUID->"0025dc6d-f63d-44fd-a52d-66349adddc42"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239485, 6926, 487, 10, 64, "Input",ExpressionUUID->"4a749e7a-d9d9-432e-8609-f72a28dbca28"],
Cell[239975, 6938, 206, 2, 42, "Output",ExpressionUUID->"232d0963-54c2-46de-9a66-2a8bf1269c5f"],
Cell[CellGroupData[{
Cell[240206, 6944, 345, 8, 29, "Print",ExpressionUUID->"9abf8a2a-a236-4bc2-9b2f-b67f1ee2bef8"],
Cell[240554, 6954, 3305, 108, 296, "Print",ExpressionUUID->"2e7c3b09-1b76-4e17-90ce-2ddfc2991d48"],
Cell[243862, 7064, 3765, 119, 43, "Print",ExpressionUUID->"b79c27df-da5a-4b6c-aeea-1d6da4f7751c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247676, 7189, 505, 10, 64, "Input",ExpressionUUID->"da147b33-9176-4047-a41f-1e147491a7d4"],
Cell[248184, 7201, 204, 2, 42, "Output",ExpressionUUID->"24838b0c-3231-4f7a-b05e-2c8a7ef54a18"],
Cell[CellGroupData[{
Cell[248413, 7207, 292, 7, 29, "Print",ExpressionUUID->"80287188-fb36-4295-ba7b-5507557b3da5"],
Cell[248708, 7216, 3198, 105, 296, "Print",ExpressionUUID->"a37c73fc-28b8-4cd3-ac34-e472b2d34ebe"],
Cell[251909, 7323, 3653, 116, 43, "Print",ExpressionUUID->"77fe87e4-5397-4ecc-867a-f97bfb4f4996"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255611, 7445, 555, 11, 64, "Input",ExpressionUUID->"a5db7c10-a2ee-4ef3-b0b7-0c1efa069341"],
Cell[256169, 7458, 202, 2, 42, "Output",ExpressionUUID->"866ea9f2-ccde-4ef0-8c47-f07396ff8076"],
Cell[CellGroupData[{
Cell[256396, 7464, 298, 7, 29, "Print",ExpressionUUID->"b761ba35-7041-4184-9c4d-b0cbb0adf996"],
Cell[256697, 7473, 5836, 184, 737, "Print",ExpressionUUID->"ca00a2c3-d3df-4401-8275-bc5592551bf3"],
Cell[262536, 7659, 6417, 195, 43, "Print",ExpressionUUID->"58da0ae4-5567-4205-b160-550e9ec2e462"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[269002, 7860, 534, 11, 64, "Input",ExpressionUUID->"8a4c0844-4fbd-4553-bc32-6deb41be2de4"],
Cell[269539, 7873, 204, 2, 42, "Output",ExpressionUUID->"b806e3de-4e5d-460b-a160-7537e381e9ec"],
Cell[CellGroupData[{
Cell[269768, 7879, 270, 7, 29, "Print",ExpressionUUID->"55c43ceb-3a62-42ca-94c8-c73c5a2a1b99"],
Cell[270041, 7888, 5783, 179, 831, "Print",ExpressionUUID->"ff2243b3-43ea-420d-b6b5-0a9767771c81"],
Cell[275827, 8069, 6356, 190, 43, "Print",ExpressionUUID->"f6f76282-7a8c-46ab-b197-b323aa4f642a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[282232, 8265, 205, 3, 37, "Input",ExpressionUUID->"4e000de4-c8ab-4c49-97be-f01e9fe90fb4"],
Cell[282440, 8270, 204, 2, 62, "Output",ExpressionUUID->"9eaf731a-6aee-47ee-92b3-3c55c4023641"]
}, Open  ]]
}
]
*)



==> CalculationsTheorem6.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74899,       2114]
NotebookOptionsPosition[     68215,       1990]
NotebookOutlinePosition[     68609,       2006]
CellTagsIndexPosition[     68566,       2003]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Calculations for Theorem 6.1", "Title",
 CellChangeTimes->{{3.881646989488228*^9, 3.881646991418148*^9}, {
  3.881649693473914*^9, 3.881649711374384*^9}, {3.88190625933103*^9, 
  3.881906263375799*^9}},ExpressionUUID->"212b8e56-67d5-4ca7-b6de-\
ac0d591b91fd"],

Cell[TextData[{
 "Mathematica code for the routine calculations in the proof of Theorem 6.1 \
of the paper\n\nF. Bornemann, ",
 StyleBox["Asymptotic expansions relating to the distribution of the length \
of longest increasing subsequences",
  FontSlant->"Italic"],
 ", Technical University of Munich, January 2023; ",
 ButtonBox["arXiv:2301.02022",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2301.02022"], None},
  ButtonNote->"https://arxiv.org/abs/2301.02022"]
}], "Text",
 CellChangeTimes->{{3.8816470141690083`*^9, 3.881647166364645*^9}, {
   3.881649715786099*^9, 3.8816497228053617`*^9}, {3.881906225667469*^9, 
   3.881906234961158*^9}, {3.883384679264017*^9, 3.883384688030854*^9}, 
   3.883384720253521*^9, {3.883384768132427*^9, 
   3.883384794695074*^9}},ExpressionUUID->"cc232cf2-787e-48d6-9290-\
3ba770012e84"],

Cell[CellGroupData[{

Cell[TextData[{
 "preparations ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{"G", "(", "t", ")"}], ":=", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["F", "1"], "P"], "(", "t", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"ddc24eaf-48cd-45aa-b2a0-79a1678d8bbb"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"H", "(", "t", ")"}], ":="}], TraditionalForm]],ExpressionUUID->
  "33f66f9f-4662-4aa0-89b5-ec0db82bb21e"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["F", "2"], "P"], "(", "t", ")"}], TraditionalForm]],
  ExpressionUUID->"baa6f139-6ba8-439b-a5a2-976264168043"],
 " )"
}], "Subsection",
 CellChangeTimes->{{3.881649787682823*^9, 3.881649857386078*^9}, {
  3.881906278472827*^9, 
  3.8819062917348022`*^9}},ExpressionUUID->"a5f99641-d429-4169-806d-\
8c9bbda0acd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eqn", ".", 
    RowBox[{"(", 
     RowBox[{"69", 
      RowBox[{"a", "/", "b"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F1D", "[", "t_", "]"}], "=", 
     RowBox[{
      RowBox[{"G", "[", "t", "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{
        RowBox[{"F", "''"}], "[", "t", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"F2D", "[", "t_", "]"}], "=", 
     RowBox[{
      RowBox[{"H", "[", "t", "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{
        RowBox[{"G", "''"}], "[", "t", "]"}]}], "-", 
      RowBox[{
       FractionBox["5", "12"], 
       RowBox[{
        RowBox[{"F", "'"}], "[", "t", "]"}]}], "-", 
      RowBox[{
       FractionBox["t", "6"], 
       RowBox[{
        RowBox[{"F", "''"}], "[", "t", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "8"], 
       RowBox[{
        RowBox[{"F", "''''"}], "[", "t", "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.880021544134247*^9, 3.880021578341796*^9}, {
  3.881649862504673*^9, 3.881649865456737*^9}, {3.881649913450062*^9, 
  3.8816499305812273`*^9}, {3.8833855334612226`*^9, 3.883385533601377*^9}, {
  3.913711694980464*^9, 
  3.913711718891376*^9}},ExpressionUUID->"97c918d2-36ac-467c-b485-\
1f4cc985a6cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eqn", ".", 
    RowBox[{"(", 
     RowBox[{"51", "b"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"t", "'"}], "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "2"}], "/", "3"}]]}], "-", 
     RowBox[{
      FractionBox[
       SuperscriptBox["r", 
        RowBox[{"-", "1"}]], 
       RowBox[{"6", " "}]], 
      RowBox[{"t", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"l", "-", 
           RowBox[{"2", " ", 
            SqrtBox["r"]}]}], 
          SuperscriptBox["r", 
           RowBox[{"1", "/", "6"}]]], ",", "r"}], "]"}], "/.", 
       RowBox[{"l", "->", 
        RowBox[{
         RowBox[{"2", 
          SqrtBox["r"]}], "+", 
         RowBox[{
          RowBox[{"t", "[", "r", "]"}], " ", 
          SuperscriptBox["r", 
           RowBox[{"1", "/", "6"}]]}]}]}]}], ")"}], "==", 
     RowBox[{
      RowBox[{"t", "'"}], "[", "r", "]"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.8798448126403933`*^9, 3.879844832565321*^9}, {
  3.881649946438764*^9, 3.881649971095355*^9}, {3.883385556103477*^9, 
  3.88338555649866*^9}, {3.91371176208505*^9, 
  3.913711769279949*^9}},ExpressionUUID->"bef8636c-eab7-4386-8c7e-\
2dd847b395c3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.879844833291449*^9, 3.879846282642705*^9, 3.87984664054758*^9, 
   3.8798467192186527`*^9, 3.879847052689211*^9, 3.879847122080957*^9, 
   3.8798472298567543`*^9, 3.8798472701005507`*^9, 3.879847664962851*^9, 
   3.879848187895636*^9, 3.8798486054355183`*^9, {3.8800213714328957`*^9, 
   3.880021391579365*^9}, 3.8800214831652117`*^9, 3.881649975199237*^9, 
   3.8816505014990788`*^9, 3.881658475960601*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"6c545b04-70b4-4b67-a473-1db8f7aed966"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eqns", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"60", "/", "63"}], "/", "79"}], ")"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"t", "[", "r", "]"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]], 
      RowBox[{"G", "[", 
       RowBox[{"t", "[", "r", "]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "2"}], "/", "3"}]], 
      RowBox[{"H", "[", 
       RowBox[{"t", "[", "r", "]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "3"}]], 
      RowBox[{"K", "[", 
       RowBox[{"t", "[", "r", "]"}], "]"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"P0", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"P", "[", "r", "]"}], "/.", 
        RowBox[{
         RowBox[{"t", "[", "r", "]"}], "->", "t"}]}], ")"}], "+", 
      RowBox[{"Series", "[", 
       RowBox[{
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "3"}], "/", "3"}]], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P1", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "'"}], "[", "r", "]"}], "/.", 
        RowBox[{
         RowBox[{"t", "[", "r", "]"}], "->", "t"}]}], ")"}], "+", 
      RowBox[{"Series", "[", 
       RowBox[{
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "4"}], "/", "3"}]], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"P2", "[", "r_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "''"}], "[", "r", "]"}], "/.", 
         RowBox[{
          RowBox[{"t", "[", "r", "]"}], "->", "t"}]}], ")"}], "+", 
       RowBox[{"Series", "[", 
        RowBox[{
         SuperscriptBox["r", 
          RowBox[{
           RowBox[{"-", "6"}], "/", "3"}]], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], "//",
       "Expand"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.880021420476767*^9, 3.880021423329974*^9}, {
  3.881649991035136*^9, 3.8816500099147673`*^9}, {3.883385559534638*^9, 
  3.8833855598826637`*^9}, {3.913711796850713*^9, 
  3.913711869247575*^9}},ExpressionUUID->"12fcf0e7-5a88-40d3-8102-\
20dbf18fe9d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"F", "[", "t", "]"}], "+", 
   RowBox[{
    RowBox[{"G", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "r"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    RowBox[{"H", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "r"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 3, 3],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
    $CellContext`F[$CellContext`t], 
    $CellContext`G[$CellContext`t], 
    $CellContext`H[$CellContext`t]}, 0, 3, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8798448457561607`*^9, 3.879846284216159*^9, 3.879846642174858*^9, 
   3.8798467203303957`*^9, 3.879847053911002*^9, 3.8798471236774282`*^9, 
   3.879847275302637*^9, 3.8798476663360653`*^9, 3.879848190411956*^9, 
   3.879848605599814*^9, {3.880021373731978*^9, 3.880021393364296*^9}, 
   3.880021426475668*^9, 3.8800214860897093`*^9, 3.881650024507804*^9, 
   3.8816505039075327`*^9, 3.881658478071846*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"b9a799d6-502a-4a66-8abb-1c0dcbcffc53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     RowBox[{
      SuperscriptBox["F", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "r"], ")"}], 
      RowBox[{"2", "/", "3"}]]}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "6"]}], " ", "t", " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["G", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}]}], "r"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], 
     RowBox[{"4", "/", "3"}]],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 2, 4, 3],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-Derivative[1][$CellContext`F][$CellContext`t], 
    Rational[-1, 6] $CellContext`t 
     Derivative[1][$CellContext`F][$CellContext`t] - Derivative[
    1][$CellContext`G][$CellContext`t]}, 2, 4, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8798448457561607`*^9, 3.879846284216159*^9, 3.879846642174858*^9, 
   3.8798467203303957`*^9, 3.879847053911002*^9, 3.8798471236774282`*^9, 
   3.879847275302637*^9, 3.8798476663360653`*^9, 3.879848190411956*^9, 
   3.879848605599814*^9, {3.880021373731978*^9, 3.880021393364296*^9}, 
   3.880021426475668*^9, 3.8800214860897093`*^9, 3.881650024507804*^9, 
   3.8816505039075327`*^9, 3.8816584780992527`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"b3ce737b-5f42-49e5-b731-b3fbea1dca15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eqn", ".", 
    RowBox[{"(", "80", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "r_", "]"}], "=", 
     RowBox[{"r", "+", 
      RowBox[{"r", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"PP", "'"}], "[", "r", "]"}], "/", 
        RowBox[{"PP", "[", "r", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"b", "[", "r_", "]"}], "=", 
      RowBox[{"r", " ", 
       RowBox[{
        RowBox[{"a", "'"}], "[", "r", "]"}]}]}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "r", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"PP", "[", "r", "]"}], "->", 
           RowBox[{"P0", "[", "r", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"PP", "'"}], "[", "r", "]"}], "->", 
           RowBox[{"P1", "[", "r", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"PP", "''"}], "[", "r", "]"}], "->", 
           RowBox[{"P2", "[", "r", "]"}]}]}], "}"}]}], "//", "Simplify"}], 
      ")"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"b", "[", "r_", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", "r", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"PP", "[", "r", "]"}], "->", 
            RowBox[{"P0", "[", "r", "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"PP", "'"}], "[", "r", "]"}], "->", 
            RowBox[{"P1", "[", "r", "]"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"PP", "''"}], "[", "r", "]"}], "->", 
            RowBox[{"P2", "[", "r", "]"}]}]}], "}"}]}], "//", "Simplify"}], 
       ")"}], "//", "Expand"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.879844887805932*^9, 3.8798448979959927`*^9}, {
  3.880021429452466*^9, 3.880021432228977*^9}, {3.880021496838358*^9, 
  3.880021499951779*^9}, {3.8816500412409573`*^9, 3.881650051749423*^9}, {
  3.883385572452207*^9, 3.8833855725972652`*^9}, {3.9137118979393597`*^9, 
  3.913711898415254*^9}},ExpressionUUID->"2c1af88a-abaa-4c21-b362-\
b0eb88c73efc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"r", "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["F", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], " ", 
     SuperscriptBox["r", 
      RowBox[{"1", "/", "3"}]]}], 
    RowBox[{"F", "[", "t", "]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"F", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"G", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"F", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["G", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"F", "[", "t", "]"}], "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], 
     RowBox[{"1", "/", "3"}]],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -3, 1, 3],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, 0, -$CellContext`F[$CellContext`t]^(-1) 
    Derivative[1][$CellContext`F][$CellContext`t], 
    Rational[-1, 
      6] $CellContext`F[$CellContext`t]^(-2) ($CellContext`t \
$CellContext`F[$CellContext`t] Derivative[1][$CellContext`F][$CellContext`t] - 
     6 $CellContext`G[$CellContext`t] 
     Derivative[1][$CellContext`F][$CellContext`t] + 
     6 $CellContext`F[$CellContext`t] 
      Derivative[1][$CellContext`G][$CellContext`t])}, -3, 1, 3],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8798448890190163`*^9, 3.8798448986589622`*^9}, 
   3.879846009582965*^9, {3.8798462881170483`*^9, 3.87984631393513*^9}, 
   3.879846644032716*^9, 3.879846721491804*^9, 3.879847055103567*^9, 
   3.87984712485985*^9, 3.879847279499655*^9, 3.8798476678704767`*^9, 
   3.879848192062064*^9, 3.879848605688387*^9, 3.880021432961624*^9, {
   3.880021487654505*^9, 3.880021500847987*^9}, 3.881650066356264*^9, 
   3.881650504150825*^9, 3.881658480896002*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"706f0a0d-2fc6-4193-bb37-cc1f3a8a5505"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa1", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"a", "[", "r", "]"}], ",", 
     SuperscriptBox["r", 
      RowBox[{"1", "/", "3"}]]}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aa2", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"a", "[", "r", "]"}], ",", 
     SuperscriptBox["r", 
      RowBox[{"1", "/", "3"}]]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asol", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a1", "[", "t_", "]"}], "->", 
      RowBox[{"aa1", "[", "t", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"a1", "'"}], "[", "t_", "]"}], "->", 
      RowBox[{
       RowBox[{"aa1", "'"}], "[", "t", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"a1", "''"}], "[", "t_", "]"}], "->", 
      RowBox[{
       RowBox[{"aa1", "''"}], "[", "t", "]"}]}], ",", 
     RowBox[{
      RowBox[{"a2", "[", "t_", "]"}], "->", 
      RowBox[{"aa2", "[", "t", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"a2", "'"}], "[", "t_", "]"}], "->", 
      RowBox[{
       RowBox[{"aa2", "'"}], "[", "t", "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.879846011911449*^9, 3.879846048768476*^9}, {
  3.879846095511619*^9, 3.879846112573326*^9}, {3.87984855269477*^9, 
  3.87984855796208*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0776d7c0-81bf-426b-8c8d-81e81c8a06d0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", "t", "]"}], 
   RowBox[{"F", "[", "t", "]"}]]}]], "Output",
 CellChangeTimes->{{3.879846032217453*^9, 3.879846038752713*^9}, {
   3.879846102260697*^9, 3.879846113336252*^9}, {3.8798463076415653`*^9, 
   3.8798463155873327`*^9}, 3.879846647277659*^9, 3.879846722781712*^9, 
   3.879847061133638*^9, 3.8798471260533733`*^9, 3.879847281743483*^9, 
   3.879847670133967*^9, 3.879848195257234*^9, 3.8798486057281647`*^9, 
   3.880021504637137*^9, 3.8816500684170713`*^9, 3.8816505041637373`*^9, 
   3.881658483141149*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"b8828ac0-eff9-4c0b-82ac-ca75cf0bb8f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"t", " ", 
     RowBox[{
      SuperscriptBox["F", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}]}], 
    RowBox[{"6", " ", 
     RowBox[{"F", "[", "t", "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"G", "[", "t", "]"}], " ", 
    RowBox[{
     SuperscriptBox["F", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}]}], 
   SuperscriptBox[
    RowBox[{"F", "[", "t", "]"}], "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["G", "\[Prime]",
     MultilineFunction->None], "[", "t", "]"}], 
   RowBox[{"F", "[", "t", "]"}]]}]], "Output",
 CellChangeTimes->{{3.879846032217453*^9, 3.879846038752713*^9}, {
   3.879846102260697*^9, 3.879846113336252*^9}, {3.8798463076415653`*^9, 
   3.8798463155873327`*^9}, 3.879846647277659*^9, 3.879846722781712*^9, 
   3.879847061133638*^9, 3.8798471260533733`*^9, 3.879847281743483*^9, 
   3.879847670133967*^9, 3.879848195257234*^9, 3.8798486057281647`*^9, 
   3.880021504637137*^9, 3.8816500684170713`*^9, 3.8816505041637373`*^9, 
   3.881658483143675*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"1b09c319-e860-4417-8f72-c075e47b0ae0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"P", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"P", "[", "r", "]"}], "/.", 
     RowBox[{
      RowBox[{"t", "[", "r", "]"}], "->", "t"}]}], ")"}], "+", 
   RowBox[{"Series", "[", 
    RowBox[{
     SuperscriptBox["r", 
      RowBox[{"-", "1"}]], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", "r_", "]"}], "=", 
  RowBox[{"r", " ", "+", " ", 
   RowBox[{
    RowBox[{"a1", "[", "t", "]"}], 
    SuperscriptBox["r", 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{"a2", "[", "t", "]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], 
     RowBox[{"1", "/", "3"}]],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -3, 1, 3],
    Editable->False]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "r", "]"}], "/.", 
         RowBox[{"t", "->", 
          RowBox[{"t", "[", "r", "]"}]}]}], ",", "r"}], "]"}]}], ")"}], "/.", 
    
    RowBox[{
     RowBox[{"t", "[", "r", "]"}], "->", "t"}]}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.879844910596175*^9, 3.879844959630571*^9}, {
  3.8798451039591084`*^9, 3.879845104379146*^9}, {3.879845136217792*^9, 
  3.8798451672318993`*^9}, {3.879846556679859*^9, 3.879846595723209*^9}, {
  3.8798467156173*^9, 3.879846738399982*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7d83e63c-bbe0-4ad2-afe8-94926f26f5f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"F", "[", "t", "]"}], "+", 
   RowBox[{
    RowBox[{"G", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "r"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    RowBox[{"H", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "r"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 3, 3],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
    $CellContext`F[$CellContext`t], 
    $CellContext`G[$CellContext`t], 
    $CellContext`H[$CellContext`t]}, 0, 3, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.879844960313097*^9, 3.87984510522435*^9, {3.879845143675675*^9, 
   3.8798451680185966`*^9}, 3.8798461199969263`*^9, 3.879846340110853*^9, {
   3.879846628975189*^9, 3.879846649587285*^9}, {3.8798467292378283`*^9, 
   3.8798467396149817`*^9}, 3.879847063538589*^9, 3.879847127376347*^9, 
   3.879847283973752*^9, 3.8798476715021877`*^9, 3.8798482229483747`*^9, 
   3.879848605800104*^9, 3.880021508701947*^9, 3.881650118187985*^9, 
   3.881650504210277*^9, 3.881658485928273*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"27be3643-0074-4288-af07-fca6e372c2c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"r", "+", 
   RowBox[{
    RowBox[{"a1", "[", "t", "]"}], " ", 
    SuperscriptBox["r", 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{"a2", "[", "t", "]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], 
     RowBox[{"1", "/", "3"}]],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -3, 1, 3],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {1, 0, 
    $CellContext`a1[$CellContext`t], 
    $CellContext`a2[$CellContext`t]}, -3, 1, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.879844960313097*^9, 3.87984510522435*^9, {3.879845143675675*^9, 
   3.8798451680185966`*^9}, 3.8798461199969263`*^9, 3.879846340110853*^9, {
   3.879846628975189*^9, 3.879846649587285*^9}, {3.8798467292378283`*^9, 
   3.8798467396149817`*^9}, 3.879847063538589*^9, 3.879847127376347*^9, 
   3.879847283973752*^9, 3.8798476715021877`*^9, 3.8798482229483747`*^9, 
   3.879848605800104*^9, 3.880021508701947*^9, 3.881650118187985*^9, 
   3.881650504210277*^9, 3.881658485931346*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"3fb245bb-2d5b-4feb-af07-b80089bfcf2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"r", "-", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a1", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}], " ", 
    SuperscriptBox["r", 
     RowBox[{"2", "/", "3"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"a1", "[", "t", "]"}], "3"], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "t", " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["a2", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], ")"}], " ", 
    SuperscriptBox["r", 
     RowBox[{"1", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "0"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -3, 0, 3],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, -Derivative[1][$CellContext`a1][$CellContext`t], 
    Rational[1, 3] $CellContext`a1[$CellContext`t] + 
    Rational[-1, 6] $CellContext`t 
     Derivative[1][$CellContext`a1][$CellContext`t] - Derivative[
    1][$CellContext`a2][$CellContext`t]}, -3, 0, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.879844960313097*^9, 3.87984510522435*^9, {3.879845143675675*^9, 
   3.8798451680185966`*^9}, 3.8798461199969263`*^9, 3.879846340110853*^9, {
   3.879846628975189*^9, 3.879846649587285*^9}, {3.8798467292378283`*^9, 
   3.8798467396149817`*^9}, 3.879847063538589*^9, 3.879847127376347*^9, 
   3.879847283973752*^9, 3.8798476715021877`*^9, 3.8798482229483747`*^9, 
   3.879848605800104*^9, 3.880021508701947*^9, 3.881650118187985*^9, 
   3.881650504210277*^9, 3.8816584859753513`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"3d849cee-9d18-4832-ab81-fc21de0c3567"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eqn", ".", 
    RowBox[{"(", "82", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"t", "[", "r_", "]"}], "=", 
     RowBox[{
      RowBox[{"t", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["n", "r"], ")"}], 
        RowBox[{"1", "/", "6"}]]}], "+", 
      RowBox[{"2", 
       FractionBox[
        RowBox[{
         SqrtBox["n"], "-", 
         SqrtBox["r"]}], 
        SuperscriptBox["r", 
         RowBox[{"1", "/", "6"}]]]}]}]}], ";"}], "\n", 
   RowBox[{"rr", "=", 
    RowBox[{"n", "+", 
     RowBox[{
      RowBox[{"r1", "[", "t", "]"}], 
      SuperscriptBox["n", 
       RowBox[{"1", "/", "3"}]]}], "+", 
     RowBox[{"r2", "[", "t", "]"}], "+", 
     RowBox[{"Series", "[", 
      RowBox[{
       SuperscriptBox["n", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"t", "[", "rr", "]"}], "\[IndentingNewLine]", 
   RowBox[{"aa", "=", 
    RowBox[{"rr", "+", 
     RowBox[{
      RowBox[{"a1", "[", 
       RowBox[{"t", "[", "rr", "]"}], "]"}], 
      SuperscriptBox["rr", 
       RowBox[{"1", "/", "3"}]]}], "+", 
     RowBox[{"a2", "[", 
      RowBox[{"t", "[", "rr", "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.879831292266202*^9, 3.879844635060563*^9, {3.879847786886229*^9, 
   3.8798478249093723`*^9}, {3.881650139041203*^9, 3.881650156490711*^9}, {
   3.8833856002826357`*^9, 3.8833856005521917`*^9}, {3.913711940616959*^9, 
   3.913711940766348*^9}},ExpressionUUID->"09902291-3ada-40f6-bc80-\
255c3e17175f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"n", "+", 
   RowBox[{
    RowBox[{"r1", "[", "t", "]"}], " ", 
    SuperscriptBox["n", 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{"r2", "[", "t", "]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], 
     RowBox[{"1", "/", "3"}]],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, -3, 1, 3],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {1, 0, 
    $CellContext`r1[$CellContext`t], 
    $CellContext`r2[$CellContext`t]}, -3, 1, 3],
  Editable->False]], "Output",
 CellChangeTimes->{3.87984674774259*^9, 3.879847068173607*^9, 
  3.879847129820929*^9, 3.8798472903427067`*^9, 3.879847831651649*^9, 
  3.879847880727386*^9, 3.879848270039858*^9, 3.879848605881619*^9, 
  3.880021514058917*^9, 3.881650158114723*^9, 3.881650504245818*^9, 
  3.8816584893389387`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"0588c9ad-4035-4edb-88b3-426c2b6d887d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"t", "-", 
   RowBox[{
    RowBox[{"r1", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], " ", "t", " ", 
       RowBox[{"r1", "[", "t", "]"}]}], "-", 
      RowBox[{"r2", "[", "t", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "1"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, 0, 6, 6],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[
   1], {$CellContext`t, 0, -$CellContext`r1[$CellContext`t], 0, 
    Rational[-1, 
       6] $CellContext`t $CellContext`r1[$CellContext`t] - \
$CellContext`r2[$CellContext`t]}, 0, 6, 6],
  Editable->False]], "Output",
 CellChangeTimes->{3.87984674774259*^9, 3.879847068173607*^9, 
  3.879847129820929*^9, 3.8798472903427067`*^9, 3.879847831651649*^9, 
  3.879847880727386*^9, 3.879848270039858*^9, 3.879848605881619*^9, 
  3.880021514058917*^9, 3.881650158114723*^9, 3.881650504245818*^9, 
  3.881658489342125*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"bb712816-1625-4192-8d67-25277cf6d9b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"n", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", "[", "t", "]"}], "+", 
      RowBox[{"r1", "[", "t", "]"}]}], ")"}], " ", 
    SuperscriptBox["n", 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a2", "[", "t", "]"}], "+", 
     RowBox[{"r2", "[", "t", "]"}], "-", 
     RowBox[{
      RowBox[{"r1", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], 
     RowBox[{"1", "/", "3"}]],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, -6, 2, 6],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
   1, 0, 0, 0, $CellContext`a1[$CellContext`t] + \
$CellContext`r1[$CellContext`t], 
    0, $CellContext`a2[$CellContext`t] + $CellContext`r2[$CellContext`t] - \
$CellContext`r1[$CellContext`t] 
    Derivative[1][$CellContext`a1][$CellContext`t]}, -6, 2, 6],
  Editable->False]], "Output",
 CellChangeTimes->{3.87984674774259*^9, 3.879847068173607*^9, 
  3.879847129820929*^9, 3.8798472903427067`*^9, 3.879847831651649*^9, 
  3.879847880727386*^9, 3.879848270039858*^9, 3.879848605881619*^9, 
  3.880021514058917*^9, 3.881650158114723*^9, 3.881650504245818*^9, 
  3.881658489385763*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"1a87200f-26a7-4918-9907-ff7d3a90bf0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rsol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"MapThread", "[", 
      RowBox[{"Equal", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"CoefficientList", "[", 
           RowBox[{"aa", ",", 
            SuperscriptBox["n", 
             RowBox[{"1", "/", "3"}]]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r1", "[", "t", "]"}], ",", 
       RowBox[{"r2", "[", "t", "]"}]}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8798452551550503`*^9, 3.879845271256455*^9}, {
   3.8798453039254313`*^9, 3.87984530855342*^9}, 3.879845380050825*^9, {
   3.879847047879118*^9, 3.8798470487340527`*^9}, {3.879847117811625*^9, 
   3.879847118438311*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"be1f0caf-4ecc-4932-a849-269d16d8085d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"r1", "[", "t", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"a1", "[", "t", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"r2", "[", "t", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a2", "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"a1", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.879845227469338*^9, {3.879845381110162*^9, 3.879845386910755*^9}, 
   3.87984612503981*^9, 3.8798463459137278`*^9, 3.879846658181048*^9, 
   3.879846750216937*^9, 3.879847072545505*^9, 3.8798471312584133`*^9, 
   3.8798472920269527`*^9, 3.8798478570507603`*^9, 3.879847928342885*^9, 
   3.879848279369693*^9, 3.879848605967061*^9, 3.880021515696404*^9, 
   3.88165017093918*^9, 3.881650504283866*^9, 3.8816584910279503`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"59de4629-7628-4d65-91d4-3349eefe346c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rrr", "=", 
  RowBox[{"n", "-", 
   RowBox[{
    RowBox[{"a1", "[", "t", "]"}], 
    SuperscriptBox["n", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a2", "[", "t", "]"}], "+", 
     RowBox[{
      RowBox[{"a1", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], ")"}], "+", 
   RowBox[{"Series", "[", 
    RowBox[{
     SuperscriptBox["n", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "3"}]], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "\[Infinity]", ",", "0"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"aaa", "=", 
  RowBox[{"rrr", "+", 
   RowBox[{
    RowBox[{"a1", "[", 
     RowBox[{"t", "[", "rrr", "]"}], "]"}], 
    SuperscriptBox["rrr", 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{"a2", "[", 
    RowBox[{"t", "[", "rrr", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.879831399042658*^9, 3.8798314316594954`*^9}, {
  3.879845412406608*^9, 3.879845416248975*^9}, {3.8798461265958147`*^9, 
  3.8798461273991547`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ef1a5019-eb99-487b-9ccb-100a213f3d63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"n", "-", 
   RowBox[{
    RowBox[{"a1", "[", "t", "]"}], " ", 
    SuperscriptBox["n", 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a2", "[", "t", "]"}]}], "-", 
     RowBox[{
      RowBox[{"a1", "[", "t", "]"}], " ", 
      RowBox[{
       SuperscriptBox["a1", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], 
     RowBox[{"1", "/", "3"}]],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, -3, 1, 3],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
   1, 0, -$CellContext`a1[$CellContext`t], -$CellContext`a2[$CellContext`t] - \
$CellContext`a1[$CellContext`t] 
    Derivative[1][$CellContext`a1][$CellContext`t]}, -3, 1, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.879831432955885*^9, 3.8798446603715878`*^9, {3.879845404210885*^9, 
   3.879845416817286*^9}, 3.879846127955879*^9, 3.879846347527994*^9, 
   3.87984665988078*^9, 3.8798467517654333`*^9, 3.879847090063279*^9, 
   3.879847132604938*^9, 3.8798472940952*^9, 3.8798479306013813`*^9, 
   3.8798482816418953`*^9, 3.879848606016162*^9, 3.8800215174470263`*^9, 
   3.881650173191098*^9, 3.881650504295965*^9, 3.881658492351748*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"7b2e0a93-f6c1-470b-bfd1-b0f42c33ca12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"n", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], 
     RowBox[{"1", "/", "3"}]],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, -6, 2, 6],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {1}, -6, 2, 6],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.879831432955885*^9, 3.8798446603715878`*^9, {3.879845404210885*^9, 
   3.879845416817286*^9}, 3.879846127955879*^9, 3.879846347527994*^9, 
   3.87984665988078*^9, 3.8798467517654333`*^9, 3.879847090063279*^9, 
   3.879847132604938*^9, 3.8798472940952*^9, 3.8798479306013813`*^9, 
   3.8798482816418953`*^9, 3.879848606016162*^9, 3.8800215174470263`*^9, 
   3.881650173191098*^9, 3.881650504295965*^9, 3.8816584923538733`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"497c1e64-bcf4-49e8-a073-13b76ad4b48c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["proof of Eqn. (77b)", "Subsection",
 CellChangeTimes->{{3.881650260777446*^9, 3.88165027034051*^9}, {
  3.883385625121207*^9, 3.883385626077154*^9}, {3.913711954167678*^9, 
  3.913711954537756*^9}},ExpressionUUID->"ce2885ed-4321-4f5a-9fc2-\
73bd3712ed13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Stirling", " ", "simplified"}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"T1", "=", 
   RowBox[{"P", "[", "n", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879848307920053*^9, 3.8798483092717123`*^9}, {
  3.879848360302878*^9, 3.879848387276651*^9}, {3.881650192072839*^9, 
  3.881650195789359*^9}, {3.881650251544504*^9, 3.88165028106879*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"121ee649-a28a-4f4e-84a9-ed6cb18b398e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"F", "[", "t", "]"}], "+", 
   RowBox[{
    RowBox[{"G", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    RowBox[{"H", "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "1"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, 0, 3, 3],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
    $CellContext`F[$CellContext`t], 
    $CellContext`G[$CellContext`t], 
    $CellContext`H[$CellContext`t]}, 0, 3, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.879848310180444*^9, {3.879848374112343*^9, 3.879848397707629*^9}, 
   3.8798486060502863`*^9, 3.880021521134004*^9, 3.881650200118712*^9, 
   3.881650504334234*^9, 3.88165849556362*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"16acbeb5-1950-4150-847f-e535bdccb7f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2", "=", 
  RowBox[{"(", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", "n", "]"}], "-", "n"}], ")"}], "2"]}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"b", "[", "n", "]"}]}], ")"}]}], "]"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8798483638893967`*^9, 3.879848391880866*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"62b28151-c43e-4185-ac84-0ff9bdf6eca3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"a1", "[", "t", "]"}], "4"], "-", 
      RowBox[{"8", " ", 
       RowBox[{"a1", "[", "t", "]"}], " ", 
       RowBox[{"a2", "[", "t", "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "1"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, 0, 3, 3],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
   1, Rational[-1, 2] $CellContext`a1[$CellContext`t]^2, 
    Rational[1, 8] ($CellContext`a1[$CellContext`t]^4 - 
     8 $CellContext`a1[$CellContext`t] $CellContext`a2[$CellContext`t] - 
     4 $CellContext`a1[$CellContext`t]^2 
     Derivative[1][$CellContext`a1][$CellContext`t])}, 0, 3, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.879848329072815*^9, {3.879848375313846*^9, 3.879848398752884*^9}, 
   3.8798486060989113`*^9, 3.8800215226481733`*^9, 3.88165020217171*^9, 
   3.8816505043627872`*^9, 3.881658496965341*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"23528253-b078-4522-bf5a-ac1f26533362"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3", "=", 
  SqrtBox[
   RowBox[{"n", "/", 
    RowBox[{"b", "[", "n", "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.8798483450420933`*^9, 3.8798483953879337`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"cb061bcc-e5be-46b0-9356-66f0737b7959"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SuperscriptBox["a1", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"a1", "[", "t", "]"}], "3"]}], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", "t", " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["a2", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "1"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, 0, 3, 3],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
   1, Rational[1, 2] Derivative[1][$CellContext`a1][$CellContext`t], 
    Rational[1, 2] (Rational[-1, 3] $CellContext`a1[$CellContext`t] + 
     Rational[1, 6] $CellContext`t 
      Derivative[1][$CellContext`a1][$CellContext`t] + 
     Rational[3, 4] Derivative[1][$CellContext`a1][$CellContext`t]^2 + 
     Derivative[1][$CellContext`a2][$CellContext`t])}, 0, 3, 3],
  Editable->False]], "Output",
 CellChangeTimes->{{3.879848351163327*^9, 3.8798483997743187`*^9}, 
   3.879848606124385*^9, 3.880021524309374*^9, 3.881650203580399*^9, 
   3.881650504372572*^9, 3.881658498615869*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"1d931fc8-59ce-4f84-873f-deafa482f008"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StirlingSimple", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"T1", " ", "T2", " ", "T3"}], "//", "Simplify"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.879845548631961*^9, 3.8798456409807653`*^9}, {
   3.8798467602861977`*^9, 3.879846761311734*^9}, 3.879848304702518*^9, {
   3.879848382210218*^9, 3.879848412043165*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"aecad3ae-46d6-4c7b-9b76-8ead3f8c2646"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"F", "[", "t", "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", "t", "]"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"F", "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"a1", "[", "t", "]"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["a1", "\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "4"], " ", 
       RowBox[{"F", "[", "t", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"a1", "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", 
          RowBox[{"a2", "[", "t", "]"}]}]}], ")"}], " ", 
       RowBox[{"F", "[", "t", "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"H", "[", "t", "]"}]}], "+", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{"F", "[", "t", "]"}], " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"G", "[", "t", "]"}], " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"F", "[", "t", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"a1", "[", "t", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"G", "[", "t", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"F", "[", "t", "]"}], " ", 
          RowBox[{
           SuperscriptBox["a1", "\[Prime]",
            MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"F", "[", "t", "]"}], " ", 
       RowBox[{
        SuperscriptBox["a2", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "1"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, 0, 3, 3],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
    $CellContext`F[$CellContext`t], $CellContext`G[$CellContext`t] + 
    Rational[-1, 
       2] $CellContext`F[$CellContext`t] ($CellContext`a1[$CellContext`t]^2 - 
      Derivative[1][$CellContext`a1][$CellContext`t]), 
    Rational[1, 24] (
     3 $CellContext`a1[$CellContext`t]^4 $CellContext`F[$CellContext`t] - 
     4 $CellContext`a1[$CellContext`t] (1 + 
      6 $CellContext`a2[$CellContext`t]) $CellContext`F[$CellContext`t] + 
     24 $CellContext`H[$CellContext`t] + 
     2 $CellContext`t $CellContext`F[$CellContext`t] 
      Derivative[1][$CellContext`a1][$CellContext`t] + 
     12 $CellContext`G[$CellContext`t] 
      Derivative[1][$CellContext`a1][$CellContext`t] + 
     9 $CellContext`F[$CellContext`t] 
      Derivative[1][$CellContext`a1][$CellContext`t]^2 - 
     6 $CellContext`a1[$CellContext`t]^2 (2 $CellContext`G[$CellContext`t] + 
      3 $CellContext`F[$CellContext`t] 
       Derivative[1][$CellContext`a1][$CellContext`t]) + 
     12 $CellContext`F[$CellContext`t] 
      Derivative[1][$CellContext`a2][$CellContext`t])}, 0, 3, 3],
  Editable->False]], "Output",
 CellChangeTimes->{{3.879845566880251*^9, 3.87984564172528*^9}, 
   3.879846134431056*^9, 3.879846361555379*^9, 3.879846459548658*^9, 
   3.879846663103774*^9, 3.879846762204227*^9, 3.879847092176333*^9, 
   3.879847134176388*^9, 3.8798473069776173`*^9, 3.87984793323096*^9, 
   3.879848284707395*^9, 3.879848412750017*^9, 3.879848606173444*^9, 
   3.880021526075037*^9, 3.88165020621443*^9, 3.881650504402157*^9, 
   3.881658499868905*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"73e00471-24f9-4d95-a04e-52a475f5bdf2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "expansion starts with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "=", "2"}], TraditionalForm]],ExpressionUUID->
  "b74db948-bac0-4e5a-a6ff-10229371613e"]
}], "Subsubsection",
 CellChangeTimes->{{3.88165043409834*^9, 3.8816504465965853`*^9}, {
  3.881658506869316*^9, 
  3.881658517190692*^9}},ExpressionUUID->"c4f6ccb2-30fd-41e6-984c-\
0b052f294e60"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1Stilde", "=", 
   RowBox[{
    RowBox[{"F1D", "[", "t", "]"}], "-", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"StirlingSimple", ",", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1Stilde", "/.", "asol"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.879845712768731*^9, 3.879845733280243*^9}, {
  3.879845986012743*^9, 3.8798459913314753`*^9}, {3.879846144630794*^9, 
  3.8798461561116953`*^9}, {3.879848569878909*^9, 3.8798485703996572`*^9}, {
  3.8800215923259783`*^9, 3.880021599406907*^9}, {3.881650212391824*^9, 
  3.881650217107386*^9}, {3.881658469380167*^9, 3.881658470549893*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e4c1d3b5-d8bf-44bb-98c2-d234ad182f13"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.879845992446487*^9, 3.879846157095891*^9, 3.879846235443623*^9, 
   3.879846271015792*^9, 3.879846460901656*^9, 3.8798466660403214`*^9, 
   3.8798467637620897`*^9, 3.879847093452074*^9, 3.8798471354280653`*^9, 
   3.879847309049623*^9, 3.879847934761774*^9, 3.879848428282728*^9, 
   3.879848606197919*^9, 3.880021530935454*^9, 3.88002160080499*^9, {
   3.881650219011807*^9, 3.8816502307671747`*^9}, 3.8816505044131308`*^9, 
   3.8816585196818666`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"072f3872-0dc9-42de-b950-b7b8142821b0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eqn. (77b)", "Subsubsection",
 CellChangeTimes->{{3.88165043409834*^9, 3.881650463451041*^9}, {
  3.883385640311219*^9, 3.883385640614524*^9}, {3.913711982025381*^9, 
  3.913711982428521*^9}},ExpressionUUID->"64cfaeb1-7bc8-4752-87c1-\
9316282a7383"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F2Stilde", "=", 
   RowBox[{
    RowBox[{"F2D", "[", "t", "]"}], "-", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"StirlingSimple", ",", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "/", "3"}]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2Stilde", "/.", "asol"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.879845930124243*^9, 3.879845973874042*^9}, {
  3.8798461977526703`*^9, 3.879846214459528*^9}, {3.879848574583218*^9, 
  3.879848577669738*^9}, {3.8800216061799726`*^9, 3.880021613780738*^9}, {
  3.881650234135824*^9, 3.88165023666896*^9}, {3.8816584620856752`*^9, 
  3.881658468016222*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"e45534ab-fb19-4104-961a-a77eb993fb08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{
    SuperscriptBox["F", "\[Prime]",
     MultilineFunction->None], "[", "t", "]"}]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{
     SuperscriptBox["F", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}], "4"], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"F", "[", "t", "]"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["F", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "2"]}], 
   RowBox[{"8", " ", 
    RowBox[{"F", "[", "t", "]"}]}]], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", "4", ")"}],
      Derivative],
     MultilineFunction->None], "[", "t", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.879846203206802*^9, 3.879846241443368*^9}, 
   3.879846462157331*^9, 3.879846667380007*^9, 3.879846765242724*^9, 
   3.87984709506067*^9, 3.879847136557376*^9, 3.879847311109614*^9, 
   3.8798479361780987`*^9, 3.87984843258737*^9, 3.879848606250146*^9, 
   3.88002161628004*^9, 3.881650238135851*^9, 3.881650504448048*^9, 
   3.881658524800572*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5be2a069-b789-42ee-b5b1-510ed528aa84"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["proof of Eqn. (77a)", "Subsection",
 CellChangeTimes->{{3.881650260777446*^9, 3.881650295334935*^9}, {
  3.883385646004525*^9, 3.883385646551589*^9}, {3.913711994333551*^9, 
  3.91371199456413*^9}},ExpressionUUID->"f6c9eb3d-23c0-44b8-8327-\
c2afae2660ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Stirling", ",", "  ", 
    RowBox[{"Eqn", ".", 
     RowBox[{"(", 
      RowBox[{"75", "a"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]", "[", "h_", "]"}], "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["h", "2"], "2"], "-", 
     FractionBox[
      SuperscriptBox["h", "3"], "3"]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.879847995321068*^9, 3.879848014945261*^9}, {
  3.879848471534634*^9, 3.879848475683796*^9}, {3.880021642683262*^9, 
  3.880021662999536*^9}, {3.880021739727076*^9, 3.880021783901629*^9}, {
  3.881650324531632*^9, 3.8816503552363853`*^9}, {3.8833856548677387`*^9, 
  3.8833856550113087`*^9}, {3.913712021735173*^9, 
  3.913712024252145*^9}},ExpressionUUID->"154873cf-1efa-4496-8cc2-\
f59a5f2f4791"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"P", "[", "r", "]"}], "/.", 
     RowBox[{"t", "->", 
      RowBox[{"t", "[", "r", "]"}]}]}], ")"}], "/.", 
   RowBox[{"r", "->", "rr"}]}]}]], "Input",
 CellChangeTimes->{{3.879847995321068*^9, 3.879848014945261*^9}, {
  3.879848471534634*^9, 3.879848475683796*^9}, {3.880021642683262*^9, 
  3.880021662999536*^9}, {3.880021739727076*^9, 3.88002174816647*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d00bec01-209d-45d9-b1c6-8d1ab217ead7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"F", "[", "t", "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", "t", "]"}], "-", 
      RowBox[{
       RowBox[{"r1", "[", "t", "]"}], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"H", "[", "t", "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "6"]}], " ", "t", " ", 
          RowBox[{"r1", "[", "t", "]"}]}], "-", 
         RowBox[{"r2", "[", "t", "]"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "-", 
      RowBox[{
       RowBox[{"r1", "[", "t", "]"}], " ", 
       RowBox[{
        SuperscriptBox["G", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"r1", "[", "t", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["F", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "1"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, 0, 6, 6],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
    $CellContext`F[$CellContext`t], 
    0, $CellContext`G[$CellContext`t] - $CellContext`r1[$CellContext`t] 
    Derivative[1][$CellContext`F][$CellContext`t], 
    0, $CellContext`H[$CellContext`t] + (
      Rational[-1, 
         6] $CellContext`t $CellContext`r1[$CellContext`t] - \
$CellContext`r2[$CellContext`t]) 
     Derivative[
      1][$CellContext`F][$CellContext`t] - $CellContext`r1[$CellContext`t] 
    Derivative[1][$CellContext`G][$CellContext`t] + 
    Rational[1, 2] $CellContext`r1[$CellContext`t]^2 
     Derivative[2][$CellContext`F][$CellContext`t]}, 0, 6, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.879847997899502*^9, 3.879848015910329*^9}, 
   3.87984848036697*^9, 3.879848606805808*^9, {3.88002163412789*^9, 
   3.880021663644719*^9}, 3.880021778254878*^9, 3.88002186149126*^9, 
   3.881650362391803*^9, 3.881650505308*^9, 3.881658529282346*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"66ffd2ec-b8d6-4124-bc9d-20b2987540b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T2", "=", 
  RowBox[{"Exp", "[", 
   RowBox[{"n", " ", 
    RowBox[{"\[CapitalLambda]", "[", 
     FractionBox[
      RowBox[{"rr", "-", "n"}], "n"], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.880021668632559*^9, 3.88002168638449*^9}, {
  3.880021789901641*^9, 3.8800217979862833`*^9}, {3.88165036662254*^9, 
  3.8816503677289467`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"addd1756-fb5b-44d1-bdb9-ef0d99d3213e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"r1", "[", "t", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"r1", "[", "t", "]"}], "4"], "+", 
      RowBox[{"8", " ", 
       RowBox[{"r1", "[", "t", "]"}], " ", 
       RowBox[{"r2", "[", "t", "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "1"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, 0, 3, 3],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
   1, Rational[1, 2] $CellContext`r1[$CellContext`t]^2, 
    Rational[1, 8] ($CellContext`r1[$CellContext`t]^4 + 
     8 $CellContext`r1[$CellContext`t] $CellContext`r2[$CellContext`t])}, 0, 
   3, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8800216876061077`*^9, {3.880021790581563*^9, 3.880021801508409*^9}, 
   3.880021862455146*^9, 3.881650368548295*^9, 3.881650505409936*^9, 
   3.881658530418919*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"ba53c8af-975d-45c7-ae8c-f271a4ba25fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      FractionBox["n", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "[", "r", "]"}], "/.", 
          RowBox[{"t", "->", 
           RowBox[{"t", "[", "r", "]"}]}]}], ")"}], "/.", 
        RowBox[{"r", "->", "rr"}]}]]], "//", "Simplify"}], ")"}], "+", 
   RowBox[{"Series", "[", 
    RowBox[{
     SuperscriptBox["n", 
      RowBox[{"-", "1"}]], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "\[Infinity]", ",", "0"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879846865987132*^9, 3.879846930081299*^9}, {
  3.879848493513348*^9, 3.879848493836719*^9}, {3.880021837618689*^9, 
  3.880021841796997*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"4ac519b8-fb86-409d-802b-0625af91844e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SuperscriptBox["a1", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"a1", "[", "t", "]"}]}], "+", 
      RowBox[{"2", " ", "t", " ", 
       RowBox[{
        SuperscriptBox["a1", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["a1", "\[Prime]",
          MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{
        SuperscriptBox["a2", "\[Prime]",
         MultilineFunction->None], "[", "t", "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"r1", "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a1", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "t", "]"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["1", "n"], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "n"], "]"}], "1"],
    SeriesData[$CellContext`n, 
     DirectedInfinity[1], {}, 0, 6, 6],
    Editable->False]}],
  SeriesData[$CellContext`n, 
   DirectedInfinity[1], {
   1, 0, Rational[1, 2] Derivative[1][$CellContext`a1][$CellContext`t], 0, 
    Rational[1, 24] ((-4) $CellContext`a1[$CellContext`t] + 
     2 $CellContext`t Derivative[1][$CellContext`a1][$CellContext`t] + 
     9 Derivative[1][$CellContext`a1][$CellContext`t]^2 + 
     12 Derivative[1][$CellContext`a2][$CellContext`t] - 
     12 $CellContext`r1[$CellContext`t] (1 + 
      Derivative[2][$CellContext`a1][$CellContext`t]))}, 0, 6, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.879846897040093*^9, 3.879846930803316*^9}, 
   3.879847101206977*^9, 3.879847140675227*^9, 3.879848035977687*^9, 
   3.879848495708268*^9, 3.879848611142593*^9, {3.88002185669296*^9, 
   3.8800218633196917`*^9}, 3.881650373737269*^9, 3.881650507176629*^9, 
   3.881658533273143*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"fbad3ad7-4773-417d-ab70-c712589fb14c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Stirling", "=", 
   RowBox[{
    RowBox[{"T1", " ", "T2", " ", "T3"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.879846946543702*^9, 3.879846967566412*^9}, {
  3.8798485034321747`*^9, 3.879848508679181*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"931bbfbb-5800-4b83-bd64-e6ccfc205d36"],

Cell[CellGroupData[{

Cell[TextData[{
 "expansion starts with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "=", "2"}], TraditionalForm]],ExpressionUUID->
  "a52560e5-33e1-4069-8035-79103b55b1b2"]
}], "Subsubsection",
 CellChangeTimes->{{3.88165043409834*^9, 
  3.8816504465965853`*^9}},ExpressionUUID->"8140b187-8379-4d58-a79f-\
fb4d83e38c69"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1S", "=", 
   RowBox[{
    RowBox[{"F1D", "[", "t", "]"}], "-", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Stirling", ",", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1S", "/.", "rsol"}], "/.", "asol"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.879846987886663*^9, 3.879847012862406*^9}, {
  3.879847108212001*^9, 3.879847110542335*^9}, {3.879848585828363*^9, 
  3.879848586407413*^9}, {3.880021875233967*^9, 3.880021892370356*^9}, {
  3.881650380243589*^9, 3.881650384003489*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"df788412-a54f-438c-ab30-e365f7b465ff"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.879846994011396*^9, 3.8798470137980003`*^9}, 
   3.879847111364485*^9, 3.879847143604993*^9, 3.879848042347144*^9, 
   3.879848511551032*^9, 3.879848611318962*^9, {3.880021881229259*^9, 
   3.880021892759263*^9}, 3.881650384707016*^9, 3.881650507249793*^9, 
   3.8816585368300743`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"6b35235e-839e-4561-abfe-9c0968d8ffcc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eqn. (77a)", "Subsubsection",
 CellChangeTimes->{{3.88165043409834*^9, 3.881650481173642*^9}, {
  3.883385672812505*^9, 3.883385673421644*^9}, {3.9137120336080647`*^9, 
  3.913712033865901*^9}},ExpressionUUID->"eb8ec2f2-2997-41ea-9866-\
896bd7531eb2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F2S", "=", 
   RowBox[{
    RowBox[{"F2D", "[", "t", "]"}], "-", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"Stirling", ",", 
      SuperscriptBox["n", 
       RowBox[{
        RowBox[{"-", "2"}], "/", "3"}]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2S", "/.", "rsol"}], "/.", "asol"}], "//", "Expand"}]}], "Input",\

 CellChangeTimes->{{3.879845930124243*^9, 3.879845973874042*^9}, {
   3.8798461977526703`*^9, 3.879846214459528*^9}, {3.879847156892215*^9, 
   3.879847166609289*^9}, 3.879847199358683*^9, {3.879848079746202*^9, 
   3.87984809177001*^9}, 3.879848537789084*^9, {3.879848588555121*^9, 
   3.879848589763172*^9}, {3.880021900699222*^9, 3.880021905736928*^9}, {
   3.881650387538615*^9, 3.881650390466403*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"9d46c7c2-019e-402c-91ce-b0a6e1b3ddb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["F", "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "4"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"F", "[", "t", "]"}], "3"]}]]}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["F", "\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["F", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "t", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"F", "[", "t", "]"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["F", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "t", "]"}], "2"]}], 
   RowBox[{"8", " ", 
    RowBox[{"F", "[", "t", "]"}]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["F", "\[Prime]",
      MultilineFunction->None], "[", "t", "]"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "t", "]"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"F", "[", "t", "]"}]}]], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", "4", ")"}],
      Derivative],
     MultilineFunction->None], "[", "t", "]"}]}]}]], "Output",
 CellChangeTimes->{3.879847167660828*^9, 3.879847200381215*^9, 
  3.879848045035034*^9, 3.8798480927763433`*^9, 3.879848514076811*^9, 
  3.879848611361265*^9, 3.8800219069733753`*^9, 3.881650391385666*^9, 
  3.881650507282859*^9, 3.88165853887589*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"a50237e1-8e79-435b-9336-3e005ee85682"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{663, Automatic}, {32, Automatic}},
FrontEndVersion->"13.3 for Mac OS X x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"291547c3-1959-426a-a4c1-b3b60b8e56b7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 265, 4, 123, "Title",ExpressionUUID->"212b8e56-67d5-4ca7-b6de-ac0d591b91fd"],
Cell[848, 28, 854, 18, 188, "Text",ExpressionUUID->"cc232cf2-787e-48d6-9290-3ba770012e84"],
Cell[CellGroupData[{
Cell[1727, 50, 862, 28, 70, "Subsection",ExpressionUUID->"a5f99641-d429-4169-806d-8c9bbda0acd2"],
Cell[2592, 80, 1407, 45, 132, "Input",ExpressionUUID->"97c918d2-36ac-467c-b485-1f4cc985a6cd"],
Cell[CellGroupData[{
Cell[4024, 129, 1489, 48, 152, "Input",ExpressionUUID->"bef8636c-eab7-4386-8c7e-2dd847b395c3"],
Cell[5516, 179, 541, 8, 42, "Output",ExpressionUUID->"6c545b04-70b4-4b67-a473-1db8f7aed966"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6094, 192, 2820, 89, 150, "Input",ExpressionUUID->"12fcf0e7-5a88-40d3-8102-20dbf18fe9d3"],
Cell[8917, 283, 1338, 36, 59, "Output",ExpressionUUID->"b9a799d6-502a-4a66-8abb-1c0dcbcffc53"],
Cell[10258, 321, 1675, 45, 70, "Output",ExpressionUUID->"b3ce737b-5f42-49e5-b731-b3fbea1dca15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11970, 371, 2470, 71, 246, "Input",ExpressionUUID->"2c1af88a-abaa-4c21-b362-b0eb88c73efc"],
Cell[14443, 444, 2279, 58, 67, "Output",ExpressionUUID->"706f0a0d-2fc6-4193-bb37-cc1f3a8a5505"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16759, 507, 1579, 47, 122, "Input",ExpressionUUID->"0776d7c0-81bf-426b-8c8d-81e81c8a06d0"],
Cell[18341, 556, 724, 14, 62, "Output",ExpressionUUID->"b8828ac0-eff9-4c0b-82ac-ca75cf0bb8f2"],
Cell[19068, 572, 1183, 30, 64, "Output",ExpressionUUID->"1b09c319-e860-4417-8f72-c075e47b0ae0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20288, 607, 1700, 52, 115, "Input",ExpressionUUID->"7d83e63c-bbe0-4ad2-afe8-94926f26f5f3"],
Cell[21991, 661, 1412, 37, 59, "Output",ExpressionUUID->"27be3643-0074-4288-af07-fca6e372c2c9"],
Cell[23406, 700, 1205, 29, 58, "Output",ExpressionUUID->"3fb245bb-2d5b-4feb-af07-b80089bfcf2a"],
Cell[24614, 731, 1854, 47, 59, "Output",ExpressionUUID->"3d849cee-9d18-4832-ab81-fc21de0c3567"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26505, 783, 1714, 52, 177, "Input",ExpressionUUID->"09902291-3ada-40f6-bc80-255c3e17175f"],
Cell[28222, 837, 1000, 26, 58, "Output",ExpressionUUID->"0588c9ad-4035-4edb-88b3-426c2b6d887d"],
Cell[29225, 865, 1414, 40, 59, "Output",ExpressionUUID->"bb712816-1625-4192-8d67-25277cf6d9b4"],
Cell[30642, 907, 1504, 40, 58, "Output",ExpressionUUID->"1a87200f-26a7-4918-9907-ff7d3a90bf0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32183, 952, 1043, 27, 95, "Input",ExpressionUUID->"be1f0caf-4ecc-4932-a849-269d16d8085d"],
Cell[33229, 981, 1015, 24, 42, "Output",ExpressionUUID->"59de4629-7628-4d65-91d4-3349eefe346c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34281, 1010, 1189, 35, 67, "Input",ExpressionUUID->"ef1a5019-eb99-487b-9ccb-100a213f3d63"],
Cell[35473, 1047, 1467, 37, 58, "Output",ExpressionUUID->"7b2e0a93-f6c1-470b-bfd1-b0f42c33ca12"],
Cell[36943, 1086, 915, 21, 58, "Output",ExpressionUUID->"497c1e64-bcf4-49e8-a073-13b76ad4b48c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37907, 1113, 261, 4, 67, "Subsection",ExpressionUUID->"ce2885ed-4321-4f5a-9fc2-73bd3712ed13"],
Cell[CellGroupData[{
Cell[38193, 1121, 489, 10, 64, "Input",ExpressionUUID->"121ee649-a28a-4f4e-84a9-ed6cb18b398e"],
Cell[38685, 1133, 1118, 33, 59, "Output",ExpressionUUID->"16acbeb5-1950-4150-847f-e535bdccb7f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39840, 1171, 498, 14, 40, "Input",ExpressionUUID->"62b28151-c43e-4185-ac84-0ff9bdf6eca3"],
Cell[40341, 1187, 1766, 49, 104, "Output",ExpressionUUID->"23528253-b078-4522-bf5a-ac1f26533362"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42144, 1241, 265, 6, 41, "Input",ExpressionUUID->"cb061bcc-e5be-46b0-9356-66f0737b7959"],
Cell[42412, 1249, 2030, 56, 104, "Output",ExpressionUUID->"1d931fc8-59ce-4f84-873f-deafa482f008"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44479, 1310, 436, 9, 37, "Input",ExpressionUUID->"aecad3ae-46d6-4c7b-9b76-8ead3f8c2646"],
Cell[44918, 1321, 4386, 113, 174, "Output",ExpressionUUID->"73e00471-24f9-4d95-a04e-52a475f5bdf2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49341, 1439, 370, 10, 57, "Subsubsection",ExpressionUUID->"c4f6ccb2-30fd-41e6-984c-0b052f294e60"],
Cell[CellGroupData[{
Cell[49736, 1453, 827, 18, 67, "Input",ExpressionUUID->"e4c1d3b5-d8bf-44bb-98c2-d234ad182f13"],
Cell[50566, 1473, 585, 9, 42, "Output",ExpressionUUID->"072f3872-0dc9-42de-b950-b7b8142821b0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51200, 1488, 255, 4, 56, "Subsubsection",ExpressionUUID->"64cfaeb1-7bc8-4752-87c1-9316282a7383"],
Cell[CellGroupData[{
Cell[51480, 1496, 776, 18, 67, "Input",ExpressionUUID->"e45534ab-fb19-4104-961a-a77eb993fb08"],
Cell[52259, 1516, 1319, 38, 67, "Output",ExpressionUUID->"5be2a069-b789-42ee-b5b1-510ed528aa84"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53639, 1561, 261, 4, 67, "Subsection",ExpressionUUID->"f6c9eb3d-23c0-44b8-8327-c2afae2660ab"],
Cell[53903, 1567, 852, 21, 89, "Input",ExpressionUUID->"154873cf-1efa-4496-8cc2-f59a5f2f4791"],
Cell[CellGroupData[{
Cell[54780, 1592, 528, 12, 37, "Input",ExpressionUUID->"d00bec01-209d-45d9-b1c6-8d1ab217ead7"],
Cell[55311, 1606, 2695, 74, 149, "Output",ExpressionUUID->"66ffd2ec-b8d6-4124-bc9d-20b2987540b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58043, 1685, 446, 10, 54, "Input",ExpressionUUID->"addd1756-fb5b-44d1-bdb9-ef0d99d3213e"],
Cell[58492, 1697, 1431, 42, 59, "Output",ExpressionUUID->"ba53c8af-975d-45c7-ae8c-f271a4ba25fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59960, 1744, 824, 24, 103, "Input",ExpressionUUID->"4ac519b8-fb86-409d-802b-0625af91844e"],
Cell[60787, 1770, 2457, 65, 148, "Output",ExpressionUUID->"fbad3ad7-4773-417d-ab70-c712589fb14c"]
}, Open  ]],
Cell[63259, 1838, 343, 8, 37, "Input",ExpressionUUID->"931bbfbb-5800-4b83-bd64-e6ccfc205d36"],
Cell[CellGroupData[{
Cell[63627, 1850, 321, 9, 57, "Subsubsection",ExpressionUUID->"8140b187-8379-4d58-a79f-fb4d83e38c69"],
Cell[CellGroupData[{
Cell[63973, 1863, 739, 19, 67, "Input",ExpressionUUID->"df788412-a54f-438c-ab30-e365f7b465ff"],
Cell[64715, 1884, 415, 6, 42, "Output",ExpressionUUID->"6b35235e-839e-4561-abfe-9c0968d8ffcc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65179, 1896, 257, 4, 56, "Subsubsection",ExpressionUUID->"eb8ec2f2-2997-41ea-9866-896bd7531eb2"],
Cell[CellGroupData[{
Cell[65461, 1904, 884, 21, 67, "Input",ExpressionUUID->"9d46c7c2-019e-402c-91ce-b0a6e1b3ddb7"],
Cell[66348, 1927, 1815, 57, 67, "Output",ExpressionUUID->"a50237e1-8e79-435b-9336-3e005ee85682"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> DivisibilityCheck_mstar100.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62419,       1635]
NotebookOptionsPosition[     57281,       1539]
NotebookOutlinePosition[     57675,       1555]
CellTagsIndexPosition[     57632,       1552]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Divisibility check up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "*"], "=", "100"}], TraditionalForm]],ExpressionUUID->
  "0a605c4f-492a-4d9d-8558-5b02672e39f7"]
}], "Title",
 CellChangeTimes->{{3.881646989488228*^9, 3.881646991418148*^9}, {
  3.881649516751171*^9, 3.881649538786869*^9}, {3.895583364963449*^9, 
  3.8955833651919622`*^9}},ExpressionUUID->"0e33e6f2-d6fd-4c2b-8606-\
1d02e2e644ba"],

Cell[TextData[{
 "Mathematica code for Fns. 22, 39, Remark A.3 and the proof of Lemma 3.2",
 StyleBox[" ",
  FontWeight->"Bold"],
 "of the paper \n\nF. Bornemann, ",
 StyleBox["Asymptotic expansions relating to the distribution of the length \
of longest increasing subsequences",
  FontSlant->"Italic"],
 ", Technical University of Munich, January 2023; ",
 ButtonBox["arXiv:2301.02022",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/abs/2301.02022"], None},
  ButtonNote->"https://arxiv.org/abs/2301.02022"]
}], "Text",
 CellChangeTimes->{{3.8816470141690083`*^9, 3.881647166364645*^9}, {
   3.881649449252247*^9, 3.881649460218775*^9}, {3.881649496080822*^9, 
   3.881649512370407*^9}, 3.883384876671571*^9, {3.895583527961072*^9, 
   3.8955835532957287`*^9}, {3.913712135328532*^9, 3.913712135496398*^9}, {
   3.913712166559661*^9, 
   3.91371216668051*^9}},ExpressionUUID->"d5540c63-c146-403f-b431-\
2db6287e870e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "is", " ", 
    SubscriptBox["m", "*"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"DateString", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.8779535945155907`*^9, 3.877953688380103*^9}, {
   3.8783585245817947`*^9, 3.878358524726247*^9}, {3.878358649568553*^9, 
   3.8783586559281073`*^9}, {3.878358779353881*^9, 3.8783587866995573`*^9}, 
   3.8783588753727417`*^9, {3.8783663143055887`*^9, 3.878366315016283*^9}, {
   3.878366379183053*^9, 3.8783663823787003`*^9}, {3.878367272129304*^9, 
   3.878367272265285*^9}, {3.878367409475016*^9, 3.878367409601139*^9}, {
   3.8783676792616243`*^9, 3.8783676795053167`*^9}, {3.878543005081572*^9, 
   3.878543012374126*^9}, {3.878543994280611*^9, 3.878543994395132*^9}, {
   3.878544062369668*^9, 3.878544077106945*^9}, {3.878887348760755*^9, 
   3.8788873678423433`*^9}, {3.878888216261739*^9, 3.878888216554851*^9}, {
   3.878986307636114*^9, 3.878986308083027*^9}, {3.879064440245903*^9, 
   3.879064461524459*^9}, {3.879661434494204*^9, 3.879661436889585*^9}, {
   3.879764624935726*^9, 3.8797646251104803`*^9}, {3.880605848803238*^9, 
   3.880605848981209*^9}, {3.895580407250424*^9, 3.895580455348827*^9}, {
   3.895580502251855*^9, 3.8955805025609083`*^9}, {3.895582605096427*^9, 
   3.895582605476255*^9}, {3.8955834247142076`*^9, 3.895583430401067*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0e1fffc4-f621-44f7-bd32-33c862757299"],

Cell[BoxData["\<\"Mon 12 Jun 2023 20:30:46\"\>"], "Output",
 CellChangeTimes->{3.895583447748054*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"e0a529dd-563e-4b68-a16f-b02e3c3e5ef3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The algorithm from Olver 1952", "Section",
 CellChangeTimes->{{3.881649558467546*^9, 
  3.881649565383321*^9}},ExpressionUUID->"d4ad2ecf-1b91-4d50-abd4-\
f524894bd00e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Olver", " ", "1952"}], ":", " ", 
    RowBox[{"(", "2.10", ")"}]}], "*)"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"tt", "=", 
      RowBox[{"InverseSeries", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"6", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Sinh", "[", "t", "]"}], "-", "t"}], ")"}]}], ")"}], 
             
             RowBox[{"1", "/", "3"}]], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", 
              RowBox[{"4", "M"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ">", "0"}], "}"}]}], "]"}], ",", "v"}], "]"}]}], 
     ";"}], ")"}], "//", "Timing"}]}]], "Input",
 CellChangeTimes->{{3.8779535945155907`*^9, 3.877953688380103*^9}, {
   3.8783585245817947`*^9, 3.878358524726247*^9}, {3.878358649568553*^9, 
   3.8783586559281073`*^9}, {3.878358779353881*^9, 3.8783587866995573`*^9}, 
   3.8783588753727417`*^9, {3.8783663143055887`*^9, 3.878366315016283*^9}, {
   3.878366379183053*^9, 3.8783663823787003`*^9}, {3.878367272129304*^9, 
   3.878367272265285*^9}, {3.878367409475016*^9, 3.878367409601139*^9}, {
   3.8783676792616243`*^9, 3.8783676795053167`*^9}, {3.878543005081572*^9, 
   3.878543012374126*^9}, {3.878543994280611*^9, 3.878543994395132*^9}, {
   3.878544062369668*^9, 3.878544077106945*^9}, {3.878887348760755*^9, 
   3.8788873678423433`*^9}, {3.878888216261739*^9, 3.878888216554851*^9}, {
   3.878986307636114*^9, 3.878986308083027*^9}, {3.879064440245903*^9, 
   3.879064461524459*^9}, {3.895583393832231*^9, 3.895583399185995*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"563eaae9-bac1-4a1b-85f2-9a7194a7033c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"556.579005`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.8955840125232973`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"70ecaa71-7f1a-414f-822d-e223b64a1745"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Olver", " ", "1952"}], ":", " ", 
    RowBox[{"(", "2.12", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}], 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"tt", ",", "v"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "13", ";;", "2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8783586626870127`*^9, 3.878358795327725*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b2b70c50-0fac-4321-89cb-ecbb9b370f94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["1", "60"], ",", 
   FractionBox["1", "1400"], ",", 
   FractionBox["1", "25200"], ",", 
   FractionBox["43", "17248000"], ",", 
   FractionBox["1213", "7207200000"]}], "}"}]], "Output",
 CellChangeTimes->{{3.8783586837826157`*^9, 3.878358719841668*^9}, 
   3.87835876652949*^9, 3.878366222805875*^9, 3.8783663173945103`*^9, 
   3.87836638543933*^9, 3.878367274935123*^9, 3.87836741395117*^9, 
   3.8783676859951487`*^9, 3.8783694683898077`*^9, 3.8783729477561817`*^9, 
   3.878385102412107*^9, 3.8784719330924063`*^9, 3.8785430865958776`*^9, 
   3.878543998023238*^9, {3.878544064662513*^9, 3.878544079543663*^9}, 
   3.878635013616164*^9, 3.878635599874179*^9, 3.878884331267523*^9, 
   3.878884587837285*^9, 3.878886238209519*^9, 3.878887350556828*^9, 
   3.87888745092083*^9, 3.878888219826989*^9, 3.878985959477417*^9, 
   3.878986310607465*^9, 3.879064003527828*^9, 3.8790642543191566`*^9, 
   3.879659793879513*^9, 3.8796614454102592`*^9, 3.8797646388635283`*^9, 
   3.8806058656359653`*^9, {3.895580412981853*^9, 3.8955804605590363`*^9}, 
   3.895580508298394*^9, 3.8955825803014717`*^9, 3.895583152014721*^9, 
   3.895584012611354*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0a20069c-56a4-4df0-ac3a-7c1e0396dfa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Olver", " ", "1952"}], ":", " ", 
    RowBox[{"(", 
     RowBox[{"2.14", "/", "2.18"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ff", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"\[Tau]", " ", "u", 
           RowBox[{"(", 
            RowBox[{"tt", "-", "v", "+", 
             RowBox[{
              FractionBox["1", "6"], 
              SuperscriptBox["v", "3"]}]}], ")"}]}], "]"}], 
         RowBox[{"D", "[", 
          RowBox[{"tt", ",", "v"}], "]"}]}], "]"}]}], ";"}], ")"}], "//", 
    "Timing"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ff", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"ff", ",", "u"}], "]"}], ",", "v"}], "]"}]}], ";"}], ")"}], 
    "//", "Timing"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"s", "+", "r"}]], 
            SuperscriptBox["\[Tau]", "r"]}]], 
          RowBox[{
           RowBox[{"ff", "[", 
            RowBox[{"[", 
             RowBox[{"r", "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "s"}], "+", "r", "+", "1"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "M"}], "}"}]}], "]"}]}], ";"}], ")"}], "//",
     "Timing"}]}]}]], "Input",
 CellChangeTimes->{{3.877953712438098*^9, 3.877953718455551*^9}, {
   3.877953858130354*^9, 3.8779540770102663`*^9}, {3.8779541188064117`*^9, 
   3.877954144138648*^9}, {3.878358532904119*^9, 3.878358582215835*^9}, {
   3.878358622512371*^9, 3.8783586290901937`*^9}, {3.878358802014639*^9, 
   3.87835887828242*^9}, {3.878359121599605*^9, 3.878359124431633*^9}, {
   3.878359156733342*^9, 3.8783591589671917`*^9}, {3.87836622903432*^9, 
   3.878366230621418*^9}, {3.8783674206329403`*^9, 3.878367423709836*^9}, {
   3.87836769037401*^9, 3.8783676922275047`*^9}, {3.87854301741428*^9, 
   3.878543019670257*^9}, {3.878543075868205*^9, 3.878543081380454*^9}, {
   3.878543348155633*^9, 3.8785433498856153`*^9}, {3.878543860747469*^9, 
   3.878543883766189*^9}, {3.878543914318101*^9, 3.8785439349671793`*^9}, {
   3.878544058974639*^9, 3.878544059152199*^9}, 3.879764559808765*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"87e5fa56-593e-406f-bb24-3208f8b44f81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.136925`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.878543891501986*^9, {3.878543938210692*^9, 3.8785439467197733`*^9}, {
   3.878544054582004*^9, 3.878544083201201*^9}, 3.8786350183248053`*^9, 
   3.878635603378915*^9, 3.878884334551903*^9, 3.878884590432485*^9, 
   3.878886241940421*^9, 3.8788874527049103`*^9, 3.8788882234696302`*^9, 
   3.878985963339382*^9, 3.878986318784465*^9, 3.879064010284175*^9, 
   3.879064261526412*^9, 3.87965980229263*^9, 3.879668184049652*^9, 
   3.879785888184285*^9, 3.880665971713744*^9, {3.895580415778954*^9, 
   3.89558046360264*^9}, 3.895580509783499*^9, 3.89558258051182*^9, 
   3.8955831640530567`*^9, 3.8955840248358507`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"f7a4dca4-1ea5-4c28-92d7-cc7ead9b5e19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.296535`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.878543891501986*^9, {3.878543938210692*^9, 3.8785439467197733`*^9}, {
   3.878544054582004*^9, 3.878544083201201*^9}, 3.8786350183248053`*^9, 
   3.878635603378915*^9, 3.878884334551903*^9, 3.878884590432485*^9, 
   3.878886241940421*^9, 3.8788874527049103`*^9, 3.8788882234696302`*^9, 
   3.878985963339382*^9, 3.878986318784465*^9, 3.879064010284175*^9, 
   3.879064261526412*^9, 3.87965980229263*^9, 3.879668184049652*^9, 
   3.879785888184285*^9, 3.880665971713744*^9, {3.895580415778954*^9, 
   3.89558046360264*^9}, 3.895580509783499*^9, 3.89558258051182*^9, 
   3.8955831640530567`*^9, 3.895584047292842*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"935628f9-bc06-4916-b579-fe8ddd8e2bbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.039409`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.878543891501986*^9, {3.878543938210692*^9, 3.8785439467197733`*^9}, {
   3.878544054582004*^9, 3.878544083201201*^9}, 3.8786350183248053`*^9, 
   3.878635603378915*^9, 3.878884334551903*^9, 3.878884590432485*^9, 
   3.878886241940421*^9, 3.8788874527049103`*^9, 3.8788882234696302`*^9, 
   3.878985963339382*^9, 3.878986318784465*^9, 3.879064010284175*^9, 
   3.879064261526412*^9, 3.87965980229263*^9, 3.879668184049652*^9, 
   3.879785888184285*^9, 3.880665971713744*^9, {3.895580415778954*^9, 
   3.89558046360264*^9}, 3.895580509783499*^9, 3.89558258051182*^9, 
   3.8955831640530567`*^9, 3.895584047333811*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"14360201-5344-478a-84fb-248416eceb2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Olver", " ", "1952"}], ":", " ", 
    RowBox[{"(", "2.19", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "5"}], ",", 
      RowBox[{"1", ";;", "5"}]}], "]"}], "]"}], "//", 
   "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.877953712438098*^9, 3.877953718455551*^9}, {
  3.877953858130354*^9, 3.8779540770102663`*^9}, {3.8779541188064117`*^9, 
  3.877954144138648*^9}, {3.878358532904119*^9, 3.878358582215835*^9}, {
  3.878358622512371*^9, 3.8783586290901937`*^9}, {3.878358802014639*^9, 
  3.878358881637189*^9}, {3.8784628131254683`*^9, 3.87846281407399*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0ec97e8e-587d-4fc9-98bd-7c185c4dc4e4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      FractionBox["1", "20"], 
      FractionBox["3", "20"], "0", "0", "0"},
     {
      FractionBox["1", "280"], 
      FractionBox["19", "2800"], 
      FractionBox["9", "800"], "0", "0"},
     {
      FractionBox["1", "3600"], 
      FractionBox["29", "63000"], 
      FractionBox["51", "112000"], 
      FractionBox["9", "16000"], "0"},
     {
      FractionBox["387", "17248000"], 
      FractionBox["5377", "155232000"], 
      FractionBox["137", "4704000"], 
      FractionBox["9", "448000"], 
      FractionBox["27", "1280000"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.878358555320466*^9, 3.8783586308403473`*^9, {3.8783588528963747`*^9, 
   3.8783588824364777`*^9}, 3.8783591282132053`*^9, 3.878359163212393*^9, 
   3.8783662345731173`*^9, 3.87836632534387*^9, 3.878366396225526*^9, 
   3.878367309727734*^9, 3.8783697340027857`*^9, 3.878373200992206*^9, 
   3.878385368617084*^9, 3.878472206728245*^9, 3.8785438941048107`*^9, 
   3.8785439520671253`*^9, 3.878544117026375*^9, 3.878635054602751*^9, 
   3.878635631259967*^9, 3.87888436590834*^9, 3.878884621463183*^9, 
   3.878886271971637*^9, 3.878887454977845*^9, 3.878888256535864*^9, 
   3.87898600686898*^9, 3.878986419114992*^9, 3.87906409930645*^9, 
   3.8790643499578457`*^9, 3.8796598952187653`*^9, 3.879736564878285*^9, 
   3.8799973634153147`*^9, 3.881243556668058*^9, 3.8955804703366623`*^9, 
   3.8955805131243887`*^9, 3.895582580640786*^9, 3.895583186700738*^9, 
   3.8955840473853617`*^9},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"8c9fdb39-272f-46c8-af93-\
bdb2c3a559a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Olver", " ", "1952"}], ":", " ", 
    RowBox[{"(", "2.38", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "\[Phi]", "]"}], ";", 
    RowBox[{"Clear", "[", "\[Psi]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "\[Tau]_"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"0", ",", "\[Tau]_"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"1", ",", "\[Tau]_"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "\[Tau]_"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]", "[", 
      RowBox[{"0", ",", "\[Tau]_"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]", "[", 
      RowBox[{"1", ",", "\[Tau]_"}], "]"}], "=", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"k_", ",", "\[Tau]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Phi]", "[", 
       RowBox[{"k", ",", "\[Tau]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "\[Tau]", " ", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{
           RowBox[{"k", "-", "2"}], ",", "\[Tau]"}], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"k", "-", "2"}], ")"}], 
         RowBox[{"\[Phi]", "[", 
          RowBox[{
           RowBox[{"k", "-", "3"}], ",", "\[Tau]"}], "]"}]}]}], "//", 
       "Expand"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]", "[", 
      RowBox[{"k_", ",", "\[Tau]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Psi]", "[", 
       RowBox[{"k", ",", "\[Tau]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "\[Tau]", " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{
           RowBox[{"k", "-", "2"}], ",", "\[Tau]"}], "]"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"k", "-", "2"}], ")"}], 
         RowBox[{"\[Psi]", "[", 
          RowBox[{
           RowBox[{"k", "-", "3"}], ",", "\[Tau]"}], "]"}]}]}], "//", 
       "Expand"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.877954162520688*^9, 3.877954306651039*^9}, {
  3.87795435648398*^9, 3.877954366217699*^9}, {3.8779544752417383`*^9, 
  3.877954573937241*^9}, {3.8779546329063063`*^9, 3.877954638946265*^9}, {
  3.8783588988812227`*^9, 3.878358904612033*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"50517f1c-4b8a-4bc4-8578-edc7df15a857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Olver", " ", "1952"}], ":", " ", 
    RowBox[{"Table", " ", "1"}]}], "*)"}], 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"k", ",", "\[Tau]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"k", ",", "\[Tau]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "12"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.878358910520788*^9, 3.878358916970273*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"14e4e49d-7396-4dcc-9e85-11e0c0cdc1a5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "0"},
    {"0", 
     RowBox[{"-", "1"}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Tau]"}], "0"},
    {
     RowBox[{"-", "2"}], 
     RowBox[{"2", " ", "\[Tau]"}]},
    {
     RowBox[{"4", " ", 
      SuperscriptBox["\[Tau]", "2"]}], "4"},
    {
     RowBox[{"16", " ", "\[Tau]"}], 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["\[Tau]", "2"]}]},
    {
     RowBox[{"16", "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Tau]", "3"]}]}], 
     RowBox[{
      RowBox[{"-", "24"}], " ", "\[Tau]"}]},
    {
     RowBox[{
      RowBox[{"-", "72"}], " ", 
      SuperscriptBox["\[Tau]", "2"]}], 
     RowBox[{
      RowBox[{"-", "40"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Tau]", "3"]}]}]},
    {
     RowBox[{
      RowBox[{
       RowBox[{"-", "224"}], " ", "\[Tau]"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Tau]", "4"]}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Tau]", "2"]}]},
    {
     RowBox[{
      RowBox[{"-", "224"}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["\[Tau]", "3"]}]}], 
     RowBox[{
      RowBox[{"416", " ", "\[Tau]"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Tau]", "4"]}]}]},
    {
     RowBox[{
      RowBox[{"1600", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "-", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "5"]}]}], 
     RowBox[{"640", "-", 
      RowBox[{"320", " ", 
       SuperscriptBox["\[Tau]", "3"]}]}]},
    {
     RowBox[{
      RowBox[{"4480", " ", "\[Tau]"}], "-", 
      RowBox[{"800", " ", 
       SuperscriptBox["\[Tau]", "4"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2560"}], " ", 
       SuperscriptBox["\[Tau]", "2"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Tau]", "5"]}]}]},
    {
     RowBox[{"4480", "-", 
      RowBox[{"8320", " ", 
       SuperscriptBox["\[Tau]", "3"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Tau]", "6"]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9600"}], " ", "\[Tau]"}], "+", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Tau]", "4"]}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.878358574614707*^9, 3.878358918415189*^9, 
  3.878359132082264*^9, 3.878359165385974*^9, 3.878366238464889*^9, 
  3.8783663279293003`*^9, 3.878366402598702*^9, 3.878367313686371*^9, 
  3.878369734132215*^9, 3.878373201068149*^9, 3.8783853687063093`*^9, 
  3.878472212397814*^9, 3.8785439571869793`*^9, 3.878544119911477*^9, 
  3.878635058441175*^9, 3.878635631437394*^9, 3.8788843688487263`*^9, 
  3.878884621600739*^9, 3.878886272182788*^9, 3.87888745757205*^9, 
  3.87888825925128*^9, 3.878986010496056*^9, 3.8789864216668367`*^9, 
  3.879064099367103*^9, 3.879064350040979*^9, 3.879659900605714*^9, 
  3.879736564915901*^9, 3.879997363456061*^9, 3.881243556708226*^9, 
  3.895580472690156*^9, 3.895580516941897*^9, 3.895582580684154*^9, 
  3.8955831871129932`*^9, 3.8955840474207363`*^9},
 CellLabel->
  "Out[18]//TableForm=",ExpressionUUID->"14f76a72-259c-47e1-b4bd-\
37a6b5ef7c59"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Olver", " ", "1952"}], ":", " ", 
    RowBox[{"(", "2.40", ")"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"k_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "+", "j"}]], 
        RowBox[{"f", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", 
           RowBox[{"j", "+", "1"}]}], "]"}], "]"}], 
        SuperscriptBox["\[Tau]", "j"], 
        RowBox[{"\[Phi]", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "k"}], "+", "j"}], ",", "\[Tau]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "k"}], "}"}]}], "]"}], "//", "Expand"}]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"k_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"k", "+", "j"}]], 
        RowBox[{"f", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"k", "+", "1"}], ",", 
           RowBox[{"j", "+", "1"}]}], "]"}], "]"}], 
        SuperscriptBox["\[Tau]", "j"], 
        RowBox[{"\[Psi]", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "k"}], "+", "j"}], ",", "\[Tau]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "k"}], "}"}]}], "]"}], "//", 
     "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.877954671429346*^9, 3.877954784476309*^9}, {
  3.877954822016466*^9, 3.877954837729929*^9}, {3.878358944333515*^9, 
  3.878358983092918*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"4885ee48-2882-4364-9dc5-824ca6d09868"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Olver", " ", "1952"}], ":", " ", 
     RowBox[{"(", "2.42", ")"}]}], ";", " ", 
    RowBox[{"extended", " ", "for", " ", 
     RowBox[{"Supplement", ".", "nb"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"k", ",", "\[Tau]"}], "]"}], ",", 
       RowBox[{"B", "[", 
        RowBox[{"k", ",", "\[Tau]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "7"}], "}"}]}], "]"}], "//", 
   "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.878359009432375*^9, 3.8783590307364073`*^9}, {
   3.8783590704763536`*^9, 3.8783590741134644`*^9}, {3.881650717880397*^9, 
   3.881650718140459*^9}, {3.881680128206889*^9, 3.881680157397133*^9}, 
   3.88175337517885*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"1ae60364-7aa2-4990-81a3-c1edfddfc188"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "0"},
    {
     RowBox[{"-", 
      FractionBox["\[Tau]", "5"]}], 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[Tau]", "2"]}], "10"]},
    {
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Tau]", "2"]}], "35"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Tau]", "5"]}], "100"]}], 
     RowBox[{
      FractionBox["1", "70"], "-", 
      FractionBox[
       RowBox[{"17", " ", 
        SuperscriptBox["\[Tau]", "3"]}], "70"]}]},
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "225"]}], "-", 
      FractionBox[
       RowBox[{"173", " ", 
        SuperscriptBox["\[Tau]", "3"]}], "3150"], "+", 
      FractionBox[
       RowBox[{"957", " ", 
        SuperscriptBox["\[Tau]", "6"]}], "7000"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"37", " ", "\[Tau]"}], "3150"]}], "+", 
      FractionBox[
       RowBox[{"611", " ", 
        SuperscriptBox["\[Tau]", "4"]}], "3150"], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["\[Tau]", "7"]}], "1000"]}]},
    {
     RowBox[{
      FractionBox[
       RowBox[{"947", " ", "\[Tau]"}], "346500"], "+", 
      FractionBox[
       RowBox[{"5903", " ", 
        SuperscriptBox["\[Tau]", "4"]}], "138600"], "-", 
      FractionBox[
       RowBox[{"23573", " ", 
        SuperscriptBox["\[Tau]", "7"]}], "147000"], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["\[Tau]", "10"]}], "20000"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"79", " ", 
        SuperscriptBox["\[Tau]", "2"]}], "12375"], "-", 
      FractionBox[
       RowBox[{"110767", " ", 
        SuperscriptBox["\[Tau]", "5"]}], "693000"], "+", 
      FractionBox[
       RowBox[{"549", " ", 
        SuperscriptBox["\[Tau]", "8"]}], "28000"]}]},
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1169", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "6435000"]}], "-", 
      FractionBox[
       RowBox[{"7919573", " ", 
        SuperscriptBox["\[Tau]", "5"]}], "225225000"], "+", 
      FractionBox[
       RowBox[{"2607523", " ", 
        SuperscriptBox["\[Tau]", "8"]}], "15159375"], "-", 
      FractionBox[
       RowBox[{"13599", " ", 
        SuperscriptBox["\[Tau]", "11"]}], "3500000"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1213", "1023750"]}], "-", 
      FractionBox[
       RowBox[{"135607", " ", 
        SuperscriptBox["\[Tau]", "3"]}], "45045000"], "+", 
      FractionBox[
       RowBox[{"3822058", " ", 
        SuperscriptBox["\[Tau]", "6"]}], "28153125"], "-", 
      FractionBox[
       RowBox[{"144583", " ", 
        SuperscriptBox["\[Tau]", "9"]}], "4900000"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["\[Tau]", "12"]}], "1000000"]}]},
    {
     RowBox[{
      FractionBox["151439", "218295000"], "-", 
      FractionBox[
       RowBox[{"3405497", " ", 
        SuperscriptBox["\[Tau]", "3"]}], "4729725000"], "+", 
      FractionBox[
       RowBox[{"1406386441", " ", 
        SuperscriptBox["\[Tau]", "6"]}], "47297250000"], "-", 
      FractionBox[
       RowBox[{"35195193823", " ", 
        SuperscriptBox["\[Tau]", "9"]}], "198648450000"], "+", 
      FractionBox[
       RowBox[{"353879", " ", 
        SuperscriptBox["\[Tau]", "12"]}], "49000000"], "-", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["\[Tau]", "15"]}], "10000000"]}], 
     RowBox[{
      FractionBox[
       RowBox[{"2571449", " ", "\[Tau]"}], "1576575000"], "+", 
      FractionBox[
       RowBox[{"33647", " ", 
        SuperscriptBox["\[Tau]", "4"]}], "22050000"], "-", 
      FractionBox[
       RowBox[{"2171629391", " ", 
        SuperscriptBox["\[Tau]", "7"]}], "18393375000"], "+", 
      FractionBox[
       RowBox[{"143750963", " ", 
        SuperscriptBox["\[Tau]", "10"]}], "3773000000"], "-", 
      FractionBox[
       RowBox[{"4023", " ", 
        SuperscriptBox["\[Tau]", "13"]}], "14000000"]}]},
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11192989", " ", "\[Tau]"}], "18555075000"]}], "+", 
      FractionBox[
       RowBox[{"41756567", " ", 
        SuperscriptBox["\[Tau]", "4"]}], "80405325000"], "-", 
      FractionBox[
       RowBox[{"20572983247", " ", 
        SuperscriptBox["\[Tau]", "7"]}], "804053250000"], "+", 
      FractionBox[
       RowBox[{"443724877261", " ", 
        SuperscriptBox["\[Tau]", "10"]}], "2483105625000"], "-", 
      FractionBox[
       RowBox[{"104040477", " ", 
        SuperscriptBox["\[Tau]", "13"]}], "9432500000"], "+", 
      FractionBox[
       RowBox[{"24057", " ", 
        SuperscriptBox["\[Tau]", "16"]}], "700000000"]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"43092443", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "40202662500"]}], "-", 
      FractionBox[
       RowBox[{"257600243", " ", 
        SuperscriptBox["\[Tau]", "5"]}], "268017750000"], "+", 
      FractionBox[
       RowBox[{"39221542067", " ", 
        SuperscriptBox["\[Tau]", "8"]}], "375224850000"], "-", 
      FractionBox[
       RowBox[{"37539678647", " ", 
        SuperscriptBox["\[Tau]", "11"]}], "827701875000"], "+", 
      FractionBox[
       RowBox[{"617871", " ", 
        SuperscriptBox["\[Tau]", "14"]}], "980000000"], "-", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["\[Tau]", "17"]}], "700000000"]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.878359017059661*^9, 3.8783590315601482`*^9}, 
   3.878359075046626*^9, 3.8783591348918743`*^9, 3.878359167834366*^9, 
   3.8783662409255753`*^9, 3.878366330437996*^9, 3.87836640455581*^9, 
   3.8783673170353937`*^9, 3.878369734225635*^9, 3.878373201131238*^9, 
   3.878385368814995*^9, 3.87847221520118*^9, 3.878543960418754*^9, 
   3.878544124437014*^9, 3.8786350614239283`*^9, 3.87863563164045*^9, 
   3.878884375231748*^9, 3.878884621692358*^9, 3.878886272298973*^9, 
   3.878887460430161*^9, 3.878888261917193*^9, 3.8789860130329227`*^9, 
   3.878986424010723*^9, 3.879064099419571*^9, 3.879064350120668*^9, 
   3.8796599046922398`*^9, 3.881650699975473*^9, {3.881680019533751*^9, 
   3.88168002447967*^9}, 3.881753376025434*^9, 3.895580475261417*^9, 
   3.8955805198487263`*^9, 3.8955825807209673`*^9, 3.8955831875592403`*^9, 
   3.895584047450986*^9},
 CellLabel->
  "Out[21]//TableForm=",ExpressionUUID->"cca67612-ce6e-49d1-97b3-\
6f1c890d3458"]
}, Open  ]],

Cell[TextData[{
 "Note that there is a sign error for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["B", "4"], "(", "\[Tau]", ")"}], " "}], TraditionalForm]],
  ExpressionUUID->"3b57dfd8-0af2-4da8-898e-af5ca300b082"],
 "in [52, Eqn. (10.19.11)] (denoted ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "3"], "(", "a", ")"}], TraditionalForm]],ExpressionUUID->
  "86d2a5a7-dd60-4a11-897c-868f9e8ec34b"],
 " there) for the coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Tau]", "8"], "."}], TraditionalForm]],ExpressionUUID->
  "58dacc07-1dec-4885-9dad-e174161e50e6"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.881650857357129*^9, 3.881650862292878*^9}, {
  3.881650929885844*^9, 
  3.8816510556095877`*^9}},ExpressionUUID->"97aff269-8483-42be-90b1-\
9a12236354e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Proof of Lemma 3.2", "Section",
 CellChangeTimes->{{3.8816495907806253`*^9, 
  3.881649593838979*^9}},ExpressionUUID->"b1826ce8-6658-4ff3-9be2-\
d04be94e22fc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "p", "]"}], ";", 
  RowBox[{"Clear", "[", "q", "]"}], ";", 
  RowBox[{"Clear", "[", "p00", "]"}], ";", 
  RowBox[{"Clear", "[", "p01", "]"}], ";", 
  RowBox[{"Clear", "[", "p10", "]"}], ";", 
  RowBox[{"Clear", "[", "p11", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "a", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"h", " ", 
       RowBox[{"p", "[", "t", "]"}]}]}], ")"}], 
    RowBox[{"AiryAi", "[", "t", "]"}]}], "+", 
   RowBox[{"h", " ", 
    RowBox[{"q", "[", "t", "]"}], 
    RowBox[{
     RowBox[{"AiryAi", "'"}], "[", "t", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"h", " ", "y"}]}], ")"}], 
   RowBox[{"J", "[", "x", "]"}], 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"J", "[", "y", "]"}], ",", "y"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.878359171492827*^9, 3.878359187592778*^9}, {
   3.87835921770113*^9, 3.8783593020596724`*^9}, {3.8783594722522697`*^9, 
   3.8783594752268457`*^9}, {3.878360121430605*^9, 3.878360157510339*^9}, {
   3.878360193996995*^9, 3.878360195946288*^9}, {3.8783635277285843`*^9, 
   3.878363585817452*^9}, {3.878363665474736*^9, 3.878363689250559*^9}, {
   3.878363976780416*^9, 3.8783640160033083`*^9}, {3.878364108256304*^9, 
   3.8783641160610857`*^9}, {3.878364156611314*^9, 3.878364168216609*^9}, {
   3.878364245307888*^9, 3.878364247512228*^9}, {3.878364288581565*^9, 
   3.8783642982425537`*^9}, {3.878365726582103*^9, 3.878365730392297*^9}, 
   3.878888277096458*^9, {3.878888330650425*^9, 3.8788883455250893`*^9}, 
   3.8789861378534813`*^9, {3.8790644213398943`*^9, 3.87906442343465*^9}, {
   3.8796605205414963`*^9, 3.879660550201972*^9}, {3.8796605810678053`*^9, 
   3.87966066590685*^9}, 3.879660732801005*^9, {3.881649596636663*^9, 
   3.8816495979561253`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"514fbb84-f382-4ec3-b624-c9fb8d14fa53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"coefficients", " ", "of", " ", "Ai", 
    RowBox[{"(", "x", ")"}], "Ai", 
    RowBox[{"(", "y", ")"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"p00", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"AiryAi", "[", "x", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"AiryAi", "[", "y", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"AiryAiPrime", "[", "x", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"AiryAiPrime", "[", "y", "]"}], "->", "0"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.878361104728513*^9, 3.87836111716777*^9}, 
   3.878888283406996*^9, {3.878888323200366*^9, 3.878888351315189*^9}, {
   3.879660687026956*^9, 3.879660699426651*^9}, {3.879660747428596*^9, 
   3.879660759707604*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"f6d62c9f-a525-43d3-80b1-f699a4cbec78"],

Cell[BoxData[
 RowBox[{"h", " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"h", " ", "y"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"h", " ", 
     RowBox[{"p", "[", "x", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"y", " ", 
     RowBox[{"q", "[", "y", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.878888351868822*^9, 3.8789860219712963`*^9, 3.878986151856206*^9, 
   3.8789864271602917`*^9, 3.879064101155019*^9, 3.87906418429948*^9, 
   3.879064350220416*^9, 3.879660704055995*^9, {3.879660734640991*^9, 
   3.879660760862236*^9}, 3.8796609548040113`*^9, 3.879736565061986*^9, 
   3.879997363612789*^9, 3.881243556883222*^9, 3.89558048229145*^9, 
   3.8955805358841476`*^9, 3.895582580772768*^9, 3.895583188009672*^9, 
   3.8955840474817533`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"3b48005c-0549-4c0f-941e-4add4ec1952d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"coefficients", " ", "of", " ", "Ai", 
    RowBox[{"(", "x", ")"}], 
    RowBox[{"Ai", "'"}], 
    RowBox[{"(", "y", ")"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"p01", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"AiryAi", "[", "x", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"AiryAi", "[", "y", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"AiryAiPrime", "[", "x", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"AiryAiPrime", "[", "y", "]"}], "->", "1"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.878361007279813*^9, 3.87836101496513*^9}, {
  3.8783614458603773`*^9, 3.8783614487352448`*^9}, {3.878884918963155*^9, 
  3.878884940493683*^9}, {3.87888652509603*^9, 3.878886566909039*^9}, {
  3.878886775841104*^9, 3.878886795995688*^9}, {3.879660864185334*^9, 
  3.879660885194921*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ff7c21cd-6471-4d02-9b29-ce01a6f0fe64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"h", " ", "y"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"h", " ", 
     RowBox[{"p", "[", "x", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"h", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", "[", "y", "]"}], "+", 
       RowBox[{
        SuperscriptBox["q", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8783925307965097`*^9, 3.878392537239167*^9}, 
   3.878392602889635*^9, {3.8784722501054287`*^9, 3.8784722827991667`*^9}, 
   3.87854398069735*^9, 3.878544143830078*^9, 3.878635082907571*^9, 
   3.878635651123349*^9, 3.87888496227956*^9, 3.8788862735433817`*^9, {
   3.8788865617982807`*^9, 3.878886567786715*^9}, {3.878886794156541*^9, 
   3.8788867969957848`*^9}, {3.8788869690811853`*^9, 3.878886983201618*^9}, 
   3.87888707009902*^9, 3.8788874692036943`*^9, 3.878887780247271*^9, 
   3.8788878269304256`*^9, 3.878888358921884*^9, 3.878986043710699*^9, 
   3.8789861573880663`*^9, 3.8789864298717957`*^9, 3.87906410654212*^9, 
   3.879064350337274*^9, {3.879660874710655*^9, 3.879660905213191*^9}, 
   3.879660956066552*^9, 3.8797365650920486`*^9, 3.879997363652207*^9, 
   3.881243556921216*^9, 3.8955804835284033`*^9, 3.895580537106989*^9, 
   3.89558258079568*^9, 3.895583188101883*^9, 3.895584047502842*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"68835eb2-1439-4c2c-b2a0-7bdf2489a0ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"coefficients", " ", "of", " ", 
    RowBox[{"Ai", "'"}], 
    RowBox[{"(", "x", ")"}], "Ai", 
    RowBox[{"(", "y", ")"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"p10", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"AiryAi", "[", "x", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"AiryAi", "[", "y", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"AiryAiPrime", "[", "x", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"AiryAiPrime", "[", "y", "]"}], "->", "0"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.878361007279813*^9, 3.8783610363102837`*^9}, {
  3.8783614792368517`*^9, 3.878361480759207*^9}, {3.8788849879565897`*^9, 
  3.878885008208373*^9}, {3.878886576714135*^9, 3.8788865997746353`*^9}, {
  3.878886801184935*^9, 3.878886816268468*^9}, {3.8796609138575706`*^9, 
  3.8796609366859283`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"fe8d7e1e-2ce8-4a54-a236-5c36752e3de6"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["h", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"h", " ", "y"}]}], ")"}], " ", 
  RowBox[{"q", "[", "x", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"y", " ", 
     RowBox[{"q", "[", "y", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "\[Prime]",
      MultilineFunction->None], "[", "y", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.878392952711334*^9, 3.8784723006793327`*^9, 3.878543984638485*^9, 
   3.8785441487358723`*^9, 3.878635088724895*^9, 3.878635656013039*^9, 
   3.878885022082712*^9, 3.878886273798164*^9, {3.878886595400592*^9, 
   3.878886600678975*^9}, {3.878886813227035*^9, 3.878886817318042*^9}, {
   3.8788869702125874`*^9, 3.878886985054893*^9}, 3.8788870722001343`*^9, 
   3.878887471055043*^9, 3.8788877814474573`*^9, 3.878887828204221*^9, 
   3.878888360224361*^9, 3.878986045209999*^9, 3.878986158643079*^9, 
   3.878986431084319*^9, 3.8790641068814783`*^9, 3.879064350390789*^9, {
   3.879660937182252*^9, 3.879660957199543*^9}, 3.8797365651171513`*^9, 
   3.8799973636789713`*^9, 3.881243556952271*^9, 3.8955804847502604`*^9, 
   3.8955805380772657`*^9, 3.8955825808198557`*^9, 3.89558318845473*^9, 
   3.895584047524461*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"9882e4a7-19bd-4b37-9506-e1d7b260da03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"coefficients", " ", "of", " ", 
    RowBox[{"Ai", "'"}], 
    RowBox[{"(", "x", ")"}], 
    RowBox[{"Ai", "'"}], 
    RowBox[{"(", "y", ")"}]}], "*)"}], 
  RowBox[{
   RowBox[{"p11", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"AiryAi", "[", "x", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"AiryAi", "[", "y", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"AiryAiPrime", "[", "x", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"AiryAiPrime", "[", "y", "]"}], "->", "1"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.878360454662552*^9, 3.8783605212704077`*^9}, {
   3.878360910589634*^9, 3.878360918537385*^9}, 3.878360997874323*^9, {
   3.8783613805000277`*^9, 3.878361384910121*^9}, {3.87888484696453*^9, 
   3.878884863879579*^9}, {3.878886491995077*^9, 3.8788865080355263`*^9}, {
   3.878886756837229*^9, 3.87888676054211*^9}, {3.879064205442101*^9, 
   3.879064214131894*^9}, {3.879660794903304*^9, 3.879660835866452*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"fc470a44-cd60-47ce-8f3d-3c60862d37c9"],

Cell[BoxData[
 RowBox[{"h", " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"h", " ", "y"}]}], ")"}], " ", 
  RowBox[{"q", "[", "x", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"h", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p", "[", "y", "]"}], "+", 
       RowBox[{
        SuperscriptBox["q", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.87836139720538*^9, {3.878361685146679*^9, 3.878361689853779*^9}, 
   3.878363711000267*^9, 3.878364339037991*^9, 3.8783657408536997`*^9, 
   3.878365931775515*^9, 3.878365991963496*^9, 3.878366249618299*^9, 
   3.878366341101164*^9, 3.8783664123872957`*^9, 3.8783673287550583`*^9, 
   3.878369734508263*^9, 3.878373201349784*^9, 3.878385369135766*^9, 
   3.87839212575679*^9, 3.878472236122964*^9, 3.878543974028953*^9, 
   3.878544136071138*^9, 3.8786350751994467`*^9, 3.87863564404104*^9, 
   3.878884868590898*^9, 3.878886273046763*^9, 3.878886376384014*^9, {
   3.878886504910245*^9, 3.8788865139023113`*^9}, {3.878886761329308*^9, 
   3.878886771268077*^9}, 3.878886912424028*^9, {3.878886965800311*^9, 
   3.878886980486394*^9}, 3.8788870686995897`*^9, 3.878887467781314*^9, 
   3.878887778518691*^9, 3.878887825592078*^9, 3.878888357358934*^9, 
   3.8789860308012047`*^9, 3.878986155686153*^9, 3.878986428533758*^9, 
   3.879064102523408*^9, {3.879064187892996*^9, 3.879064207194599*^9}, 
   3.879064350282172*^9, {3.87966082030274*^9, 3.8796608366674623`*^9}, 
   3.879660907285928*^9, 3.879736565141295*^9, 3.879997363703349*^9, 
   3.881243556982173*^9, 3.895580487360651*^9, 3.895580539098803*^9, 
   3.895582580843644*^9, 3.89558318870999*^9, 3.895584047552443*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"91e3908b-9f88-4836-8189-f707bffb0358"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "[", "t_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], 
      SuperscriptBox["2", 
       RowBox[{"k", "/", "3"}]], 
      RowBox[{"A", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{
         RowBox[{"-", "t"}], "/", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]}], "]"}], 
      SuperscriptBox["h", "k"]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{"M", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "t_", "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], 
      SuperscriptBox["2", 
       RowBox[{"k", "/", "3"}]], 
      RowBox[{"B", "[", 
       RowBox[{
        RowBox[{"k", "+", "1"}], ",", 
        RowBox[{
         RowBox[{"-", "t"}], "/", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]}], "]"}], 
      SuperscriptBox["h", "k"]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{"M", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.878363237204062*^9, 3.8783633352362337`*^9}, {
   3.878363729818838*^9, 3.8783637908449373`*^9}, {3.878363851955552*^9, 
   3.8783638750614243`*^9}, {3.878365679071184*^9, 3.8783657000603123`*^9}, {
   3.878365876433415*^9, 3.8783658844234457`*^9}, {3.878365959950418*^9, 
   3.878365970291102*^9}, {3.878366265200615*^9, 3.878366265341302*^9}, {
   3.87836636355757*^9, 3.8783663649281*^9}, {3.878543033977088*^9, 
   3.8785430350287867`*^9}, {3.878635461038083*^9, 3.878635461114806*^9}, {
   3.8788850899377613`*^9, 3.8788851584252043`*^9}, 3.878886639574245*^9, {
   3.8788868233931704`*^9, 3.878886888795402*^9}, {3.878886991666798*^9, 
   3.878887001666492*^9}, {3.878887056453497*^9, 3.878887058294339*^9}, {
   3.8788872773332148`*^9, 3.878887283306205*^9}, {3.878887616537217*^9, 
   3.878887617660405*^9}, {3.879660977653886*^9, 3.8796610074109287`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"56dd66ff-7011-43a0-b516-a4920500ab35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "t", "]"}], "+", 
      RowBox[{"Series", "[", 
       RowBox[{
        SuperscriptBox["h", "2"], ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "//", 
     "Normal"}], ")"}], "==", 
   RowBox[{
    RowBox[{
     FractionBox["2", "10"], "t"}], "+", 
    RowBox[{
     FractionBox["h", "1400"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"63", 
        SuperscriptBox["t", "5"]}], "+", 
       RowBox[{"120", 
        SuperscriptBox["t", "2"]}]}], ")"}]}]}]}], "//", "Expand"}]], "Input",\

 CellChangeTimes->{{3.878894030707445*^9, 3.878894039071589*^9}, {
  3.878894114151786*^9, 3.878894122688488*^9}, {3.878986070644047*^9, 
  3.878986090959187*^9}, {3.8796610248275023`*^9, 3.879661060850663*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"7c394097-079c-4028-aceb-df1cd54b5632"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.878894034706687*^9, 3.8788940397340403`*^9}, {
   3.878894115901704*^9, 3.8788941235768633`*^9}, 3.878986054680172*^9, 
   3.878986091809945*^9, 3.878986162377454*^9, 3.878986433653652*^9, 
   3.8790641070024567`*^9, 3.879064350538459*^9, 3.879661061677174*^9, 
   3.8797365654536657`*^9, 3.879997364076421*^9, 3.881243557430191*^9, 
   3.895580490388825*^9, 3.895580541466157*^9, 3.895582581161853*^9, 
   3.8955832123526917`*^9, 3.8955840687684593`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"aa0c0510-6b23-4dc8-9aca-7312caca79f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "t", "]"}], "+", 
      RowBox[{"Series", "[", 
       RowBox[{
        SuperscriptBox["h", "2"], ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "//", 
     "Normal"}], ")"}], "==", 
   RowBox[{
    RowBox[{
     FractionBox["3", "10"], 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{
     FractionBox["h", "1400"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"340", 
        SuperscriptBox["t", "3"]}], "+", "40"}], ")"}]}]}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.87889425840738*^9, 3.878894273388455*^9}, {
  3.878986094491864*^9, 3.87898611802979*^9}, {3.879661068346176*^9, 
  3.879661077412672*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"e80e929a-7521-4844-a0d8-b62d76889368"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.879661078031955*^9, 3.8797365654837008`*^9, 
  3.879997364108027*^9, 3.881243557467477*^9, 3.895580491613999*^9, 
  3.895580543443067*^9, 3.895582581185732*^9, 3.895583215801951*^9, 
  3.895584071598844*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"0d2b07fe-16ea-44a1-a32b-396fc4fd20ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"divisibility", " ", "check"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"p01", "[", 
       RowBox[{"x", ",", "x"}], "]"}], "-", 
      RowBox[{"p10", "[", 
       RowBox[{"x", ",", "x"}], "]"}], "-", "1", "+", 
      RowBox[{"Series", "[", 
       RowBox[{
        SuperscriptBox["h", 
         RowBox[{"M", "+", "1"}]], ",", 
        RowBox[{"{", 
         RowBox[{"h", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "==", 
     RowBox[{"Series", "[", 
      RowBox[{
       SuperscriptBox["h", 
        RowBox[{"M", "+", "1"}]], ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8788871322609987`*^9, 3.8788872568124123`*^9}, {
  3.878887294631719*^9, 3.878887314920609*^9}, {3.8788874842905903`*^9, 
  3.878887485658349*^9}, {3.8788876028295097`*^9, 3.87888767203942*^9}, {
  3.878986239841107*^9, 3.8789862485638657`*^9}, {3.87898628622736*^9, 
  3.878986286347499*^9}, {3.878986440844975*^9, 3.878986445997739*^9}, {
  3.8816496224157343`*^9, 3.881649623048436*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"54ec580c-7c91-4479-84b0-a1aceeb4ee2a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8788872575080633`*^9, 3.878887317001541*^9}, {
   3.878887474913911*^9, 3.878887486081546*^9}, {3.8788876068961287`*^9, 
   3.87888767248988*^9}, 3.878887784999793*^9, 3.8788878321340227`*^9, 
   3.8788883643241463`*^9, 3.8789861266358633`*^9, 3.878986168897758*^9, 
   3.878986250202613*^9, 3.878986287883091*^9, {3.878986437075554*^9, 
   3.878986447498255*^9}, 3.879064175724484*^9, 3.879064350945221*^9, 
   3.8796610895305033`*^9, 3.879736566485463*^9, 3.8799973652846117`*^9, 
   3.8812435587375298`*^9, 3.895580494573564*^9, 3.8955805453459053`*^9, 
   3.8955825822664537`*^9, 3.895583315146895*^9, 3.895584165462966*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"7ec855cf-bce3-4add-ad59-9f7753a17f52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"data", " ", "about", " ", 
     SubscriptBox["A", 
      SubscriptBox["m", "*"]], 
     RowBox[{"(", "t", ")"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["B", 
      SubscriptBox["m", "*"]], 
     RowBox[{"(", "t", ")"}], " ", "as", " ", "given", " ", "in", " ", 
     RowBox[{"Fn", ".", " ", "39"}]}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Height", "[", "x_", "]"}], " ", ":=", 
    RowBox[{"Max", "[", " ", 
     RowBox[{"Length", " ", "/@", " ", 
      RowBox[{"IntegerDigits", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Numerator", "[", "x", "]"}], ",", " ", 
         RowBox[{"Denominator", "[", "x", "]"}]}], "}"}], "]"}]}], "]"}]}], 
   "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"M", ",", "t"}], "]"}], ",", "t"}], "]"}], ",", 
     RowBox[{"Max", "[", 
      RowBox[{"Height", "/@", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"M", ",", " ", "t"}], "]"}], ",", "t"}], "]"}]}], "]"}]}], 
    "}"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{"M", ",", "t"}], "]"}], ",", "t"}], "]"}], ",", 
     RowBox[{"Max", "[", 
      RowBox[{"Height", "/@", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"B", "[", 
          RowBox[{"M", ",", " ", "t"}], "]"}], ",", "t"}], "]"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.878618139713915*^9, 3.878618163879897*^9}, {
   3.878618249042691*^9, 3.8786182664506702`*^9}, {3.878618334121389*^9, 
   3.878618335988502*^9}, {3.879063971583188*^9, 3.879063989347731*^9}, 
   3.879064373508676*^9, {3.879064409153862*^9, 3.879064411096459*^9}, {
   3.879661121705366*^9, 3.8796611640502462`*^9}, {3.881649630198517*^9, 
   3.881649647829214*^9}, {3.895289185481227*^9, 3.895289186105418*^9}, {
   3.9137121880450983`*^9, 
   3.9137121881764383`*^9}},ExpressionUUID->"5d937b78-7350-4220-a380-\
1002472488c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"250", ",", "410"}], "}"}]], "Output",
 CellChangeTimes->{
  3.879064351033759*^9, 3.879661093212834*^9, {3.879661158346143*^9, 
   3.879661164870283*^9}, 3.879736566566536*^9, 3.879997365367505*^9, 
   3.8812435588297853`*^9, 3.8955804979876328`*^9, 3.89558054677894*^9, 
   3.8955825823213453`*^9, 3.8955833152346*^9, 3.895584165554531*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"ed4b8372-ab11-427f-86ed-e892d55ecd76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"248", ",", "410"}], "}"}]], "Output",
 CellChangeTimes->{
  3.879064351033759*^9, 3.879661093212834*^9, {3.879661158346143*^9, 
   3.879661164870283*^9}, 3.879736566566536*^9, 3.879997365367505*^9, 
   3.8812435588297853`*^9, 3.8955804979876328`*^9, 3.89558054677894*^9, 
   3.8955825823213453`*^9, 3.8955833152346*^9, 3.895584165626396*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"48b82d0e-2004-4818-bc5f-7e5fe33533a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DateString", "[", "]"}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"66bf56df-5be0-4fcc-a5e4-183259caa765"],

Cell[BoxData["\<\"Mon 12 Jun 2023 20:42:45\"\>"], "Output",
 CellChangeTimes->{3.895584165632175*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"4c7d5b52-c1aa-4ad9-880d-7d26e30b2a99"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{809, 912},
WindowMargins->{{352, Automatic}, {29, Automatic}},
FrontEndVersion->"13.3 for Mac OS X x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"574b45ff-d614-4748-8e40-c26061167588"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 438, 11, 124, "Title",ExpressionUUID->"0e33e6f2-d6fd-4c2b-8606-1d02e2e644ba"],
Cell[1021, 35, 942, 21, 159, "Text",ExpressionUUID->"d5540c63-c146-403f-b431-2db6287e870e"],
Cell[CellGroupData[{
Cell[1988, 60, 1515, 24, 64, "Input",ExpressionUUID->"0e1fffc4-f621-44f7-bd32-33c862757299"],
Cell[3506, 86, 179, 2, 42, "Output",ExpressionUUID->"e0a529dd-563e-4b68-a16f-b02e3c3e5ef3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3722, 93, 174, 3, 84, "Section",ExpressionUUID->"d4ad2ecf-1b91-4d50-abd4-f524894bd00e"],
Cell[CellGroupData[{
Cell[3921, 100, 1885, 42, 124, "Input",ExpressionUUID->"563eaae9-bac1-4a1b-85f2-9a7194a7033c"],
Cell[5809, 144, 208, 4, 42, "Output",ExpressionUUID->"70ecaa71-7f1a-414f-822d-e223b64a1745"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6054, 153, 712, 20, 66, "Input",ExpressionUUID->"b2b70c50-0fac-4321-89cb-ecbb9b370f94"],
Cell[6769, 175, 1287, 22, 58, "Output",ExpressionUUID->"0a20069c-56a4-4df0-ac3a-7c1e0396dfa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8093, 202, 2816, 71, 192, "Input",ExpressionUUID->"87e5fa56-593e-406f-bb24-3208f8b44f81"],
Cell[10912, 275, 805, 13, 42, "Output",ExpressionUUID->"f7a4dca4-1ea5-4c28-92d7-cc7ead9b5e19"],
Cell[11720, 290, 803, 13, 42, "Output",ExpressionUUID->"935628f9-bc06-4916-b579-fe8ddd8e2bbc"],
Cell[12526, 305, 802, 13, 42, "Output",ExpressionUUID->"14360201-5344-478a-84fb-248416eceb2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13365, 323, 793, 18, 64, "Input",ExpressionUUID->"0ec97e8e-587d-4fc9-98bd-7c185c4dc4e4"],
Cell[14161, 343, 2032, 49, 167, "Output",ExpressionUUID->"8c9fdb39-272f-46c8-af93-bdb2c3a559a2"]
}, Open  ]],
Cell[16208, 395, 2932, 88, 272, "Input",ExpressionUUID->"50517f1c-4b8a-4bc4-8578-edc7df15a857"],
Cell[CellGroupData[{
Cell[19165, 487, 659, 19, 64, "Input",ExpressionUUID->"14e4e49d-7396-4dcc-9e85-11e0c0cdc1a5"],
Cell[19827, 508, 3443, 106, 329, "Output",ExpressionUUID->"14f76a72-259c-47e1-b4bd-37a6b5ef7c59"]
}, Open  ]],
Cell[23285, 617, 1894, 58, 148, "Input",ExpressionUUID->"4885ee48-2882-4364-9dc5-824ca6d09868"],
Cell[CellGroupData[{
Cell[25204, 679, 967, 26, 64, "Input",ExpressionUUID->"1ae60364-7aa2-4990-81a3-c1edfddfc188"],
Cell[26174, 707, 6846, 194, 291, "Output",ExpressionUUID->"cca67612-ce6e-49d1-97b3-6f1c890d3458"]
}, Open  ]],
Cell[33035, 904, 852, 25, 73, "Text",ExpressionUUID->"97aff269-8483-42be-90b1-9a12236354e0",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[33924, 934, 165, 3, 84, "Section",ExpressionUUID->"b1826ce8-6658-4ff3-9be2-d04be94e22fc"],
Cell[34092, 939, 2124, 48, 246, "Input",ExpressionUUID->"514fbb84-f382-4ec3-b624-c9fb8d14fa53"],
Cell[CellGroupData[{
Cell[36241, 991, 1069, 28, 142, "Input",ExpressionUUID->"f6d62c9f-a525-43d3-80b1-f699a4cbec78"],
Cell[37313, 1021, 997, 24, 42, "Output",ExpressionUUID->"3b48005c-0549-4c0f-941e-4add4ec1952d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38347, 1050, 1162, 30, 142, "Input",ExpressionUUID->"ff7c21cd-6471-4d02-9b29-ce01a6f0fe64"],
Cell[39512, 1082, 1517, 32, 42, "Output",ExpressionUUID->"68835eb2-1439-4c2c-b2a0-7bdf2489a0ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41066, 1119, 1172, 30, 142, "Input",ExpressionUUID->"fe8d7e1e-2ce8-4a54-a236-5c36752e3de6"],
Cell[42241, 1151, 1315, 27, 42, "Output",ExpressionUUID->"9882e4a7-19bd-4b37-9506-e1d7b260da03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43593, 1183, 1300, 32, 142, "Input",ExpressionUUID->"fc470a44-cd60-47ce-8f3d-3c60862d37c9"],
Cell[44896, 1217, 1817, 35, 42, "Output",ExpressionUUID->"91e3908b-9f88-4836-8189-f707bffb0358"]
}, Open  ]],
Cell[46728, 1255, 2212, 56, 70, "Input",ExpressionUUID->"56dd66ff-7011-43a0-b516-a4920500ab35"],
Cell[CellGroupData[{
Cell[48965, 1315, 933, 28, 87, "Input",ExpressionUUID->"7c394097-079c-4028-aceb-df1cd54b5632"],
Cell[49901, 1345, 588, 8, 42, "Output",ExpressionUUID->"aa0c0510-6b23-4dc8-9aca-7312caca79f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50526, 1358, 858, 27, 87, "Input",ExpressionUUID->"e80e929a-7521-4844-a0d8-b62d76889368"],
Cell[51387, 1387, 339, 5, 42, "Output",ExpressionUUID->"0d2b07fe-16ea-44a1-a32b-396fc4fd20ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51763, 1397, 1254, 31, 95, "Input",ExpressionUUID->"54ec580c-7c91-4479-84b0-a1aceeb4ee2a"],
Cell[53020, 1430, 761, 10, 42, "Output",ExpressionUUID->"7ec855cf-bce3-4add-ad59-9f7753a17f52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53818, 1445, 2140, 58, 144, "Input",ExpressionUUID->"5d937b78-7350-4220-a380-1002472488c8"],
Cell[55961, 1505, 460, 8, 42, "Output",ExpressionUUID->"ed4b8372-ab11-427f-86ed-e892d55ecd76"],
Cell[56424, 1515, 460, 8, 42, "Output",ExpressionUUID->"48b82d0e-2004-4818-bc5f-7e5fe33533a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56921, 1528, 137, 2, 37, "Input",ExpressionUUID->"66bf56df-5be0-4fcc-a5e4-183259caa765"],
Cell[57061, 1532, 180, 2, 42, "Output",ExpressionUUID->"4c7d5b52-c1aa-4ad9-880d-7d26e30b2a99"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


